Pinching rules in the chiral-splitting description of one-loop string amplitudes

Loop amplitudes in string theories reduce to those of gauge theories and (super)gravity in their worldline description as the inverse string tension $\alpha'$ tends to zero. The appearance of reducible diagrams in these $\alpha' \rightarrow 0$ limits is determined through so-called pinching rules in the worldline literature. In this work, we extend these pinching rules to the chiral-splitting description of one-loop superstring amplitudes where left- and right-moving degrees of freedom decouple at fixed loop momentum. Starting from six points, the Kronecker-Eisenstein integrands of chiral amplitudes introduce subtleties into the pinching rules and integration-by-parts simplifications. Resolutions of these subtleties are presented and applied to produce a new superspace representation of the six-point one-loop amplitude of type IIA/B supergravity. The worldline computations and their subtleties are compared with the ambitwistor-string approach to one-loop field-theory amplitudes where integration-by-parts manipulations are shown to be more flexible. Throughout this work, the homology invariance of loop-momentum dependent correlation functions on the torus is highlighted as a consistency condition of $\alpha' \rightarrow 0$ limits and their comparison with ambitwistor methods.

==> anc/Pinching-mathFile.wl <==
(* ::Package:: *)

SetDirectory[NotebookDirectory[]];


(* ::Title:: *)
(*Open String Amplitude - 5 point*)


(* ::Subsection::Closed:: *)
(*Field Theory "FT[...]" Replacement Rules*)


(* cf. (3.13) *)


ruleOpen5 = {FT[EI[{1}, {2, 3}, {4}, {5}]] -> 
  1/2 Int5[{1}, {2}, {3}, {4}, {5}] + Int4[{1, 2}, {3}, {4}, {5}]/
   s[1, 2] + Int4[{1}, {2, 3}, {4}, {5}]/s[2, 3], 
 FT[EI[{1}, {2, 4}, {3}, {5}]] -> 
  1/2 Int5[{1}, {2}, {3}, {4}, {5}] + Int4[{1, 2}, {3}, {4}, {5}]/
   s[1, 2], 
 FT[EI[{1}, {2, 5}, {3}, {4}]] -> 
  1/2 Int5[{1}, {2}, {3}, {4}, {5}] + Int4[{1, 2}, {3}, {4}, {5}]/
   s[1, 2] + Int4[{5, 1}, {2}, {3}, {4}]/s[1, 5], 
 FT[EI[{1}, {3, 4}, {2}, {5}]] -> 
  1/2 Int5[{1}, {2}, {3}, {4}, {5}] + Int4[{1}, {2}, {3, 4}, {5}]/
   s[3, 4], 
 FT[EI[{1}, {3, 5}, {2}, {4}]] -> 
  1/2 Int5[{1}, {2}, {3}, {4}, {5}] + Int4[{5, 1}, {2}, {3}, {4}]/
   s[1, 5], 
 FT[EI[{1}, {4, 5}, {2}, {3}]] -> 
  1/2 Int5[{1}, {2}, {3}, {4}, {5}] + Int4[{5, 1}, {2}, {3}, {4}]/
   s[1, 5] + Int4[{1}, {2}, {4}, {4, 5}]/s[4, 5], 
 FT[EI[\[Mu]][{1}, {2}, {3}, {4}, {5}]] -> 
  1/2 Int5[{1}, {2}, {3}, {4}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + (
   Int4[{1, 2}, {3}, {4}, {5}] k[2, \[Mu]])/s[1, 2] - (
   Int4[{5, 1}, {2}, {3}, {4}] k[5, \[Mu]])/s[1, 5]};


(* ::Subsection:: *)
(*Amplitude*)


(* ::Subsubsection::Closed:: *)
(*Chiral Correlator "\cal K_5"*)


(* cf. (4.2)*)


chirOpen5 = 1/2 CI[{1}, {2, 3}, {4}, {5}] FT[EI[{1}, {2, 3}, {4}, {5}]] s[2, 3] + 
 1/2 CI[{1}, {2, 4}, {3}, {5}] FT[EI[{1}, {2, 4}, {3}, {5}]] s[2, 
   4] + 1/2 CI[{1}, {2, 5}, {3}, {4}] FT[EI[{1}, {2, 5}, {3}, {4}]] s[
   2, 5] + 1/
  2 CI[{1}, {3, 4}, {2}, {5}] FT[EI[{1}, {3, 4}, {2}, {5}]] s[3, 4] + 
 1/2 CI[{1}, {3, 5}, {2}, {4}] FT[EI[{1}, {3, 5}, {2}, {4}]] s[3, 
   5] + 1/2 CI[{1}, {4, 5}, {2}, {3}] FT[EI[{1}, {4, 5}, {2}, {3}]] s[
   4, 5] + FT[
   EI[\[Mu]][{1}, {2}, {3}, {4}, {5}]] CI[\[Mu]][{1}, {2}, {3}, {4}, \
{5}];


(* ::Subsubsection::Closed:: *)
(*Super Yang - Mills Loop Integrand of "A^{1-loop}(1,2,3,4,5)"*)


(* cf. (4.3)*)


sym5 = 1/2 CI[{1}, {4, 5}, {2}, {3}] Int4[{1}, {2}, {4}, {4, 5}] + 
 1/2 CI[{1}, {3, 4}, {2}, {5}] Int4[{1}, {2}, {3, 4}, {5}] + 
 1/2 CI[{1}, {2, 3}, {4}, {5}] Int4[{1}, {2, 3}, {4}, {5}] + 
 1/4 CI[{1}, {2, 3}, {4}, {5}] Int5[{1}, {2}, {3}, {4}, {5}] s[2, 
   3] + 1/4 CI[{1}, {2, 4}, {3}, {5}] Int5[{1}, {2}, {3}, {4}, {5}] s[
   2, 4] + 1/
  4 CI[{1}, {2, 5}, {3}, {4}] Int5[{1}, {2}, {3}, {4}, {5}] s[2, 5] + 
 1/4 CI[{1}, {3, 4}, {2}, {5}] Int5[{1}, {2}, {3}, {4}, {5}] s[3, 
   4] + 1/4 CI[{1}, {3, 5}, {2}, {4}] Int5[{1}, {2}, {3}, {4}, {5}] s[
   3, 5] + 1/
  4 CI[{1}, {4, 5}, {2}, {3}] Int5[{1}, {2}, {3}, {4}, {5}] s[4, 5] + 
 Int5[{1}, {2}, {3}, {4}, {5}] l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, \
{5}];


(* ::Title:: *)
(*Open String Amplitude - 6 point*)


(* ::Subsection::Closed:: *)
(*Field Theory "FT[...]" Replacement Rules*)


(* cf. (3.14) and (3.26) *)


ruleOpen6 = {FT[EI[\[Mu], \[Nu]][{1}, {2}, {3}, {4}, {5}, {6}]] -> 
  1/12 Int6[{1}, {2}, {3}, {4}, {5}, {6}] (2 k[3, \[Mu]] k[
        3, \[Nu]] + 3 k[3, \[Nu]] k[4, \[Mu]] + 
      3 k[3, \[Mu]] k[4, \[Nu]] + 2 k[4, \[Mu]] k[4, \[Nu]] + 
      3 k[3, \[Nu]] k[5, \[Mu]] + 3 k[4, \[Nu]] k[5, \[Mu]] + 
      3 k[3, \[Mu]] k[5, \[Nu]] + 3 k[4, \[Mu]] k[5, \[Nu]] + 
      2 k[5, \[Mu]] k[5, \[Nu]] + 3 k[3, \[Nu]] k[6, \[Mu]] + 
      3 k[4, \[Nu]] k[6, \[Mu]] + 3 k[5, \[Nu]] k[6, \[Mu]] + 
      3 k[3, \[Mu]] k[6, \[Nu]] + 3 k[4, \[Mu]] k[6, \[Nu]] + 
      3 k[5, \[Mu]] k[6, \[Nu]] + 2 k[6, \[Mu]] k[6, \[Nu]] + 
      6 k[3, \[Nu]] l[\[Mu]] + 6 k[4, \[Nu]] l[\[Mu]] + 
      6 k[5, \[Nu]] l[\[Mu]] + 6 k[6, \[Nu]] l[\[Mu]] + 
      3 k[2, \[Nu]] (k[3, \[Mu]] + k[4, \[Mu]] + k[5, \[Mu]] + 
         k[6, \[Mu]] + 2 l[\[Mu]]) + 
      6 (k[3, \[Mu]] + k[4, \[Mu]] + k[5, \[Mu]] + k[6, \[Mu]] + 
         2 l[\[Mu]]) l[\[Nu]] + 
      k[2, \[Mu]] (2 k[2, \[Nu]] + 
         3 (k[3, \[Nu]] + k[4, \[Nu]] + k[5, \[Nu]] + k[6, \[Nu]] + 
            2 l[\[Nu]]))) + (1/(2 s[1, 2]))
   Int5[{1, 
      2}, {3}, {4}, {5}, {6}] (k[
        2, \[Nu]] (k[3, \[Mu]] + k[4, \[Mu]] + k[5, \[Mu]] + 
         k[6, \[Mu]] + 2 l[\[Mu]]) + 
      k[2, \[Mu]] (k[3, \[Nu]] + k[4, \[Nu]] + k[5, \[Nu]] + 
         k[6, \[Nu]] + 2 l[\[Nu]])) - (1/(2 s[1, 6]))
   Int5[{6, 1}, {2}, {3}, {4}, {5}] (k[2, \[Nu]] k[6, \[Mu]] + 
      k[3, \[Nu]] k[6, \[Mu]] + k[4, \[Nu]] k[6, \[Mu]] + 
      k[5, \[Nu]] k[
        6, \[Mu]] + (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
         k[5, \[Mu]]) k[6, \[Nu]] + 4 k[6, \[Mu]] k[6, \[Nu]] + 
      2 k[6, \[Nu]] l[\[Mu]] + 2 k[6, \[Mu]] l[\[Nu]]) + (
   Int4[{1, 2, 3}, {4}, {5}, {6}] (k[2, \[Nu]] k[3, \[Mu]] + 
      k[2, \[Mu]] k[3, \[Nu]]))/(s[1, 2] s[1, 2, 3]) + (
   Int4[{5, 6, 1}, {2}, {3}, {4}] (k[5, \[Nu]] k[6, \[Mu]] + 
      k[5, \[Mu]] k[6, \[Nu]]))/(
   s[1, 6] s[2, 3, 
     4]) + (Int4[{6, 1, 2}, {3}, {4}, {5}] (k[2, \[Nu]] k[6, \[Mu]] + 
        k[2, \[Mu]] k[6, \[Nu]]) (-s[1, 2] - s[1, 6]))/(s[1, 2] s[1, 
       6] s[3, 4, 5]), 
 FT[EI[{1, 2}, {3}, {4}, {5}, {6}]] -> 
  1/2 Int5[{1, 2}, {3}, {4}, {5}, {6}] + 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) + 
   1/24 Int6[{1}, {2}, {3}, {4}, {5}, {6}] s[1, 2] - (
   Int4[{1, 2, 3}, {4}, {5}, {6}] (-s[1, 2] - s[2, 3] + s[1, 2, 3]))/(
   2 s[1, 2] s[1, 2, 3]) + (
   Int4[{6, 1, 2}, {3}, {4}, {5}] (s[1, 2] + s[1, 6] - s[3, 4, 5]))/(
   2 s[1, 2] s[3, 4, 5]), 
 FT[EI[{1, 3}, {2}, {4}, {5}, {6}]] -> -(
    Int4[{1, 2, 3}, {4}, {5}, {6}]/(2 s[1, 2, 3])) + 
   1/24 Int6[{1}, {2}, {3}, {4}, {5}, {6}] (-s[1, 2] - s[2, 3] + 
      s[1, 2, 3]), 
 FT[EI[{1, 4}, {2}, {3}, {5}, {6}]] -> 
  1/24 Int6[{1}, {2}, {3}, {4}, {5}, {6}] (s[2, 3] + s[5, 6] - 
     s[1, 2, 3] - s[2, 3, 4]), 
 FT[EI[{1, 5}, {2}, {3}, {4}, {6}]] -> -(
    Int4[{5, 6, 1}, {2}, {3}, {4}]/(2 s[2, 3, 4])) + 
   1/24 Int6[{1}, {2}, {3}, {4}, {5}, {6}] (-s[1, 6] - s[5, 6] + 
      s[2, 3, 4]), 
 FT[EI[{1, 6}, {2}, {3}, {4}, {5}]] -> 
  1/2 Int5[{6, 1}, {2}, {3}, {4}, {5}] + 
   Int5[{6, 1}, {2}, {3}, {4}, {5}]/(2 s[1, 6]) + 
   1/24 Int6[{1}, {2}, {3}, {4}, {5}, {6}] s[1, 6] - (
   Int4[{5, 6, 1}, {2}, {3}, {4}] (-s[1, 6] - s[5, 6] + s[2, 3, 4]))/(
   2 s[1, 6] s[2, 3, 4]) + (
   Int4[{6, 1, 2}, {3}, {4}, {5}] (s[1, 2] + s[1, 6] - s[3, 4, 5]))/(
   2 s[1, 6] s[3, 4, 5]), 
 FT[EI[\[Mu]][{1}, {2, 3}, {4}, {5}, {6}]] -> 
  1/12 Int6[{1}, {2}, {3}, {4}, {5}, {6}] (2 k[2, \[Mu]] + 
      4 k[3, \[Mu]] + 
      3 (k[4, \[Mu]] + k[5, \[Mu]] + k[6, \[Mu]] + 2 l[\[Mu]])) + (
   Int5[{1, 2}, {3}, {4}, {5}, {6}] (k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + k[6, \[Mu]] + 2 l[\[Mu]]))/(2 s[1, 2]) - (
   Int5[{6, 1}, {2}, {3}, {4}, {5}] k[6, \[Mu]])/(2 s[1, 6]) + (
   Int5[{1}, {2, 3}, {4}, {5}, {6}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + k[6, \[Mu]] + 2 l[\[Mu]]))/(
   2 s[2, 3]) - (Int4[{6, 1}, {2, 3}, {4}, {5}] k[6, \[Mu]])/(
   s[1, 6] s[2, 3]) + (
   Int4[{1, 2, 3}, {4}, {5}, {6}] (k[2, \[Mu]] s[1, 2] + 
      k[3, \[Mu]] (s[1, 2] + s[2, 3])))/(
   s[1, 2] s[2, 3] s[1, 2, 3]) + (
   Int4[{6, 1, 2}, {3}, {4}, {5}] k[6, \[Mu]] (-s[1, 2] - s[1, 6]))/(
   s[1, 2] s[1, 6] s[3, 4, 5]), 
 FT[EI[\[Mu]][{1}, {2, 4}, {3}, {5}, {6}]] -> 
  1/12 Int6[{1}, {2}, {3}, {4}, {5}, {6}] (2 k[2, \[Mu]] + 
      3 k[3, \[Mu]] + 4 k[4, \[Mu]] + 
      3 (k[5, \[Mu]] + k[6, \[Mu]] + 2 l[\[Mu]])) + (
   Int5[{1, 2}, {3}, {4}, {5}, {6}] (k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + k[6, \[Mu]] + 2 l[\[Mu]]))/(2 s[1, 2]) - (
   Int5[{6, 1}, {2}, {3}, {4}, {5}] k[6, \[Mu]])/(2 s[1, 6]) + (
   Int4[{1, 2, 3}, {4}, {5}, {6}] k[3, \[Mu]])/(
   s[1, 2] s[1, 2, 3]) + (
   Int4[{6, 1, 2}, {3}, {4}, {5}] k[6, \[Mu]] (-s[1, 2] - s[1, 6]))/(
   s[1, 2] s[1, 6] s[3, 4, 5]), 
 FT[EI[{1}, {2, 3, 4}, {5}, {6}]] -> 
  1/3 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) + 
   Int5[{1}, {2, 3}, {4}, {5}, {6}]/(2 s[2, 3]) + 
   Int5[{1}, {2}, {3, 4}, {5}, {6}]/(2 s[3, 4]) + 
   Int4[{1, 2}, {3, 4}, {5}, {6}]/(s[1, 2] s[3, 4]) + (
   Int4[{1, 2, 3}, {4}, {5}, {6}] (s[1, 2] + s[2, 3]))/(
   s[1, 2] s[2, 3] s[1, 2, 3]) + (
   Int4[{1}, {2, 3, 4}, {5}, {6}] (s[2, 3] + s[3, 4]))/(
   s[2, 3] s[3, 4] s[2, 3, 4]), 
 FT[EI[{1}, {2, 4, 3}, {5}, {6}]] -> -(1/6)
      Int6[{1}, {2}, {3}, {4}, {5}, {6}] - 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) - 
   Int5[{1}, {2}, {3, 4}, {5}, {6}]/(2 s[3, 4]) - 
   Int4[{1, 2}, {3, 4}, {5}, {6}]/(s[1, 2] s[3, 4]) - 
   Int4[{1, 2, 3}, {4}, {5}, {6}]/(s[1, 2] s[1, 2, 3]) - 
   Int4[{1}, {2, 3, 4}, {5}, {6}]/(s[3, 4] s[2, 3, 4]), 
 FT[EI[\[Mu]][{1}, {2, 5}, {3}, {4}, {6}]] -> 
  1/12 Int6[{1}, {2}, {3}, {4}, {5}, {6}] (2 k[2, \[Mu]] + 
      3 k[3, \[Mu]] + 3 k[4, \[Mu]] + 4 k[5, \[Mu]] + 3 k[6, \[Mu]] + 
      6 l[\[Mu]]) + (
   Int5[{1, 2}, {3}, {4}, {5}, {6}] (k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + k[6, \[Mu]] + 2 l[\[Mu]]))/(2 s[1, 2]) - (
   Int5[{6, 1}, {2}, {3}, {4}, {5}] k[6, \[Mu]])/(2 s[1, 6]) + (
   Int4[{1, 2, 3}, {4}, {5}, {6}] k[3, \[Mu]])/(
   s[1, 2] s[1, 2, 3]) - (
   Int4[{5, 6, 1}, {2}, {3}, {4}] k[6, \[Mu]])/(
   s[1, 6] s[2, 3, 4]) + (
   Int4[{6, 1, 2}, {3}, {4}, {5}] k[6, \[Mu]] (-s[1, 2] - s[1, 6]))/(
   s[1, 2] s[1, 6] s[3, 4, 5]), 
 FT[EI[{1}, {2, 3, 5}, {4}, {6}]] -> 
  1/3 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) + 
   Int5[{1}, {2, 3}, {4}, {5}, {6}]/(2 s[2, 3]) + (
   Int4[{1, 2, 3}, {4}, {5}, {6}] (s[1, 2] + s[2, 3]))/(
   s[1, 2] s[2, 3] s[1, 2, 3]), 
 FT[EI[{1}, {2, 5, 3}, {4}, {6}]] -> -(1/6)
      Int6[{1}, {2}, {3}, {4}, {5}, {6}] - 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) - 
   Int4[{1, 2, 3}, {4}, {5}, {6}]/(s[1, 2] s[1, 2, 3]), 
 FT[EI[{1}, {2, 4, 5}, {3}, {6}]] -> 
  1/3 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) + 
   Int5[{1}, {2}, {3}, {4, 5}, {6}]/(2 s[4, 5]) + 
   Int4[{1, 2}, {3}, {4, 5}, {6}]/(s[1, 2] s[4, 5]), 
 FT[EI[{1}, {2, 5, 4}, {3}, {6}]] -> -(1/6)
      Int6[{1}, {2}, {3}, {4}, {5}, {6}] - 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) - 
   Int5[{1}, {2}, {3}, {4, 5}, {6}]/(2 s[4, 5]) - 
   Int4[{1, 2}, {3}, {4, 5}, {6}]/(s[1, 2] s[4, 5]), 
 FT[EI[\[Mu]][{1}, {2, 6}, {3}, {4}, {5}]] -> 
  1/12 Int6[{1}, {2}, {3}, {4}, {5}, {6}] (2 k[2, \[Mu]] + 
      3 k[3, \[Mu]] + 3 k[4, \[Mu]] + 3 k[5, \[Mu]] + 4 k[6, \[Mu]] + 
      6 l[\[Mu]]) + (
   Int5[{1, 2}, {3}, {4}, {5}, {6}] (k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + k[6, \[Mu]] + 2 l[\[Mu]]))/(2 s[1, 2]) + (1/(
   2 s[1, 6]))
   Int5[{6, 1}, {2}, {3}, {4}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 (k[6, \[Mu]] + l[\[Mu]])) + (
   Int4[{1, 2, 3}, {4}, {5}, {6}] k[3, \[Mu]])/(
   s[1, 2] s[1, 2, 3]) - (
   Int4[{5, 6, 1}, {2}, {3}, {4}] k[5, \[Mu]])/(
   s[1, 6] s[2, 3, 4]) + (
   Int4[{6, 1, 2}, {3}, {4}, {5}] (k[2, \[Mu]] s[1, 2] - 
      k[6, \[Mu]] s[1, 6]))/(s[1, 2] s[1, 6] s[3, 4, 5]), 
 FT[EI[{1}, {2, 3, 6}, {4}, {5}]] -> 
  1/3 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) + 
   Int5[{6, 1}, {2}, {3}, {4}, {5}]/(2 s[1, 6]) + 
   Int5[{1}, {2, 3}, {4}, {5}, {6}]/(2 s[2, 3]) + 
   Int4[{6, 1}, {2, 3}, {4}, {5}]/(s[1, 6] s[2, 3]) + (
   Int4[{1, 2, 3}, {4}, {5}, {6}] (s[1, 2] + s[2, 3]))/(
   s[1, 2] s[2, 3] s[1, 2, 3]) - (
   Int4[{6, 1, 2}, {3}, {4}, {5}] (-s[1, 2] - s[1, 6]))/(
   s[1, 2] s[1, 6] s[3, 4, 5]), 
 FT[EI[{1}, {2, 6, 3}, {4}, {5}]] -> -(1/6)
      Int6[{1}, {2}, {3}, {4}, {5}, {6}] - 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) - 
   Int4[{1, 2, 3}, {4}, {5}, {6}]/(s[1, 2] s[1, 2, 3]) - 
   Int4[{6, 1, 2}, {3}, {4}, {5}]/(s[1, 2] s[3, 4, 5]), 
 FT[EI[{1}, {2, 4, 6}, {3}, {5}]] -> 
  1/3 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) + 
   Int5[{6, 1}, {2}, {3}, {4}, {5}]/(2 s[1, 6]) - (
   Int4[{6, 1, 2}, {3}, {4}, {5}] (-s[1, 2] - s[1, 6]))/(
   s[1, 2] s[1, 6] s[3, 4, 5]), 
 FT[EI[{1}, {2, 6, 4}, {3}, {5}]] -> -(1/6)
      Int6[{1}, {2}, {3}, {4}, {5}, {6}] - 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) - 
   Int4[{6, 1, 2}, {3}, {4}, {5}]/(s[1, 2] s[3, 4, 5]), 
 FT[EI[{1}, {2, 5, 6}, {3}, {4}]] -> 
  1/3 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) + 
   Int5[{6, 1}, {2}, {3}, {4}, {5}]/(2 s[1, 6]) + 
   Int5[{1}, {2}, {3}, {4}, {5, 6}]/(2 s[5, 6]) + 
   Int4[{1, 2}, {3}, {4}, {5, 6}]/(s[1, 2] s[5, 6]) + (
   Int4[{5, 6, 1}, {2}, {3}, {4}] (s[1, 6] + s[5, 6]))/(
   s[1, 6] s[5, 6] s[2, 3, 4]) - (
   Int4[{6, 1, 2}, {3}, {4}, {5}] (-s[1, 2] - s[1, 6]))/(
   s[1, 2] s[1, 6] s[3, 4, 5]), 
 FT[EI[{1}, {2, 6, 5}, {3}, {4}]] -> -(1/6)
      Int6[{1}, {2}, {3}, {4}, {5}, {6}] - 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) - 
   Int5[{1}, {2}, {3}, {4}, {5, 6}]/(2 s[5, 6]) - 
   Int4[{1, 2}, {3}, {4}, {5, 6}]/(s[1, 2] s[5, 6]) - 
   Int4[{5, 6, 1}, {2}, {3}, {4}]/(s[5, 6] s[2, 3, 4]) - 
   Int4[{6, 1, 2}, {3}, {4}, {5}]/(s[1, 2] s[3, 4, 5]), 
 FT[EI[\[Mu]][{1}, {3, 4}, {2}, {5}, {6}]] -> 
  1/12 Int6[{1}, {2}, {3}, {4}, {5}, {6}] (3 k[2, \[Mu]] + 
      2 k[3, \[Mu]] + 4 k[4, \[Mu]] + 
      3 (k[5, \[Mu]] + k[6, \[Mu]] + 2 l[\[Mu]])) + (
   Int5[{1, 2}, {3}, {4}, {5}, {6}] k[2, \[Mu]])/(2 s[1, 2]) - (
   Int5[{6, 1}, {2}, {3}, {4}, {5}] k[6, \[Mu]])/(2 s[1, 6]) + (
   Int5[{1}, {2}, {3, 4}, {5}, {6}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + k[6, \[Mu]] + 2 l[\[Mu]]))/(
   2 s[3, 4]) + (Int4[{1, 2}, {3, 4}, {5}, {6}] k[2, \[Mu]])/(
   s[1, 2] s[3, 4]) - (Int4[{6, 1}, {2}, {3, 4}, {5}] k[6, \[Mu]])/(
   s[1, 6] s[3, 4]) + (Int4[{1, 2, 3}, {4}, {5}, {6}] k[2, \[Mu]])/(
   s[1, 2] s[1, 2, 3]), 
 FT[EI[{1}, {2, 5}, {3, 4}, {6}]] -> 
  1/4 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) + 
   Int5[{1}, {2}, {3, 4}, {5}, {6}]/(2 s[3, 4]) + 
   Int4[{1, 2}, {3, 4}, {5}, {6}]/(s[1, 2] s[3, 4]) + 
   Int4[{1, 2, 3}, {4}, {5}, {6}]/(s[1, 2] s[1, 2, 3]), 
 FT[EI[{1}, {2, 6}, {3, 4}, {5}]] -> 
  1/4 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) + 
   Int5[{6, 1}, {2}, {3}, {4}, {5}]/(2 s[1, 6]) + 
   Int5[{1}, {2}, {3, 4}, {5}, {6}]/(2 s[3, 4]) + 
   Int4[{1, 2}, {3, 4}, {5}, {6}]/(s[1, 2] s[3, 4]) + 
   Int4[{6, 1}, {2}, {3, 4}, {5}]/(s[1, 6] s[3, 4]) + 
   Int4[{1, 2, 3}, {4}, {5}, {6}]/(s[1, 2] s[1, 2, 3]), 
 FT[EI[\[Mu]][{1}, {3, 5}, {2}, {4}, {6}]] -> 
  1/12 Int6[{1}, {2}, {3}, {4}, {5}, {6}] (3 k[2, \[Mu]] + 
      2 k[3, \[Mu]] + 3 k[4, \[Mu]] + 4 k[5, \[Mu]] + 3 k[6, \[Mu]] + 
      6 l[\[Mu]]) + (Int5[{1, 2}, {3}, {4}, {5}, {6}] k[2, \[Mu]])/(
   2 s[1, 2]) - (Int5[{6, 1}, {2}, {3}, {4}, {5}] k[6, \[Mu]])/(
   2 s[1, 6]) + (Int4[{1, 2, 3}, {4}, {5}, {6}] k[2, \[Mu]])/(
   s[1, 2] s[1, 2, 3]) - (
   Int4[{5, 6, 1}, {2}, {3}, {4}] k[6, \[Mu]])/(s[1, 6] s[2, 3, 4]), 
 FT[EI[{1}, {2, 4}, {3, 5}, {6}]] -> 
  1/4 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) + 
   Int4[{1, 2, 3}, {4}, {5}, {6}]/(s[1, 2] s[1, 2, 3]), 
 FT[EI[{1}, {2, 6}, {3, 5}, {4}]] -> 
  1/4 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) + 
   Int5[{6, 1}, {2}, {3}, {4}, {5}]/(2 s[1, 6]) + 
   Int4[{1, 2, 3}, {4}, {5}, {6}]/(s[1, 2] s[1, 2, 3]) + 
   Int4[{5, 6, 1}, {2}, {3}, {4}]/(s[1, 6] s[2, 3, 4]), 
 FT[EI[{1}, {3, 4, 5}, {2}, {6}]] -> 
  1/3 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{1}, {2}, {3, 4}, {5}, {6}]/(2 s[3, 4]) + 
   Int5[{1}, {2}, {3}, {4, 5}, {6}]/(2 s[4, 5]) - (
   Int4[{1}, {2}, {3, 4, 5}, {6}] (-s[3, 4] - s[4, 5]))/(
   s[3, 4] s[4, 5] s[3, 4, 5]), 
 FT[EI[{1}, {3, 5, 4}, {2}, {6}]] -> -(1/6)
      Int6[{1}, {2}, {3}, {4}, {5}, {6}] - 
   Int5[{1}, {2}, {3}, {4, 5}, {6}]/(2 s[4, 5]) - 
   Int4[{1}, {2}, {3, 4, 5}, {6}]/(s[4, 5] s[3, 4, 5]), 
 FT[EI[\[Mu]][{1}, {3, 6}, {2}, {4}, {5}]] -> 
  1/12 Int6[{1}, {2}, {3}, {4}, {5}, {6}] (3 k[2, \[Mu]] + 
      2 k[3, \[Mu]] + 3 k[4, \[Mu]] + 3 k[5, \[Mu]] + 4 k[6, \[Mu]] + 
      6 l[\[Mu]]) + (Int5[{1, 2}, {3}, {4}, {5}, {6}] k[2, \[Mu]])/(
   2 s[1, 2]) + (1/(2 s[1, 6]))
   Int5[{6, 1}, {2}, {3}, {4}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 (k[6, \[Mu]] + l[\[Mu]])) + (
   Int4[{1, 2, 3}, {4}, {5}, {6}] k[2, \[Mu]])/(
   s[1, 2] s[1, 2, 3]) - (
   Int4[{5, 6, 1}, {2}, {3}, {4}] k[5, \[Mu]])/(
   s[1, 6] s[2, 3, 4]) - (
   Int4[{6, 1, 2}, {3}, {4}, {5}] k[2, \[Mu]] (-s[1, 2] - s[1, 6]))/(
   s[1, 2] s[1, 6] s[3, 4, 5]), 
 FT[EI[{1}, {2, 4}, {3, 6}, {5}]] -> 
  1/4 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) + 
   Int5[{6, 1}, {2}, {3}, {4}, {5}]/(2 s[1, 6]) + 
   Int4[{1, 2, 3}, {4}, {5}, {6}]/(s[1, 2] s[1, 2, 3]) - (
   Int4[{6, 1, 2}, {3}, {4}, {5}] (-s[1, 2] - s[1, 6]))/(
   s[1, 2] s[1, 6] s[3, 4, 5]), 
 FT[EI[{1}, {2, 5}, {3, 6}, {4}]] -> 
  1/4 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) + 
   Int5[{6, 1}, {2}, {3}, {4}, {5}]/(2 s[1, 6]) + 
   Int4[{1, 2, 3}, {4}, {5}, {6}]/(s[1, 2] s[1, 2, 3]) + 
   Int4[{5, 6, 1}, {2}, {3}, {4}]/(s[1, 6] s[2, 3, 4]) - (
   Int4[{6, 1, 2}, {3}, {4}, {5}] (-s[1, 2] - s[1, 6]))/(
   s[1, 2] s[1, 6] s[3, 4, 5]), 
 FT[EI[{1}, {3, 4, 6}, {2}, {5}]] -> 
  1/3 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{6, 1}, {2}, {3}, {4}, {5}]/(2 s[1, 6]) + 
   Int5[{1}, {2}, {3, 4}, {5}, {6}]/(2 s[3, 4]) + 
   Int4[{6, 1}, {2}, {3, 4}, {5}]/(s[1, 6] s[3, 4]), 
 FT[EI[{1}, {3, 6, 4}, {2}, {5}]] -> -(1/6)
     Int6[{1}, {2}, {3}, {4}, {5}, {6}], 
 FT[EI[{1}, {3, 5, 6}, {2}, {4}]] -> 
  1/3 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{6, 1}, {2}, {3}, {4}, {5}]/(2 s[1, 6]) + 
   Int5[{1}, {2}, {3}, {4}, {5, 6}]/(2 s[5, 6]) + (
   Int4[{5, 6, 1}, {2}, {3}, {4}] (s[1, 6] + s[5, 6]))/(
   s[1, 6] s[5, 6] s[2, 3, 4]), 
 FT[EI[{1}, {3, 6, 5}, {2}, {4}]] -> -(1/6)
      Int6[{1}, {2}, {3}, {4}, {5}, {6}] - 
   Int5[{1}, {2}, {3}, {4}, {5, 6}]/(2 s[5, 6]) - 
   Int4[{5, 6, 1}, {2}, {3}, {4}]/(s[5, 6] s[2, 3, 4]), 
 FT[EI[\[Mu]][{1}, {4, 5}, {2}, {3}, {6}]] -> 
  1/12 Int6[{1}, {2}, {3}, {4}, {5}, {6}] (3 k[2, \[Mu]] + 
      3 k[3, \[Mu]] + 2 k[4, \[Mu]] + 4 k[5, \[Mu]] + 3 k[6, \[Mu]] + 
      6 l[\[Mu]]) + (Int5[{1, 2}, {3}, {4}, {5}, {6}] k[2, \[Mu]])/(
   2 s[1, 2]) - (Int5[{6, 1}, {2}, {3}, {4}, {5}] k[6, \[Mu]])/(
   2 s[1, 6]) + (
   Int5[{1}, {2}, {3}, {4, 5}, {6}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + k[6, \[Mu]] + 2 l[\[Mu]]))/(
   2 s[4, 5]) + (Int4[{1, 2}, {3}, {4, 5}, {6}] k[2, \[Mu]])/(
   s[1, 2] s[4, 5]) - (Int4[{6, 1}, {2}, {3}, {4, 5}] k[6, \[Mu]])/(
   s[1, 6] s[4, 5]) - (Int4[{5, 6, 1}, {2}, {3}, {4}] k[6, \[Mu]])/(
   s[1, 6] s[2, 3, 4]), 
 FT[EI[{1}, {2, 3}, {4, 5}, {6}]] -> 
  1/4 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) + 
   Int5[{1}, {2, 3}, {4}, {5}, {6}]/(2 s[2, 3]) + 
   Int5[{1}, {2}, {3}, {4, 5}, {6}]/(2 s[4, 5]) + 
   Int4[{1, 2}, {3}, {4, 5}, {6}]/(s[1, 2] s[4, 5]) + 
   Int4[{1}, {2, 3}, {4, 5}, {6}]/(s[2, 3] s[4, 5]), 
 FT[EI[{1}, {2, 6}, {4, 5}, {3}]] -> 
  1/4 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) + 
   Int5[{6, 1}, {2}, {3}, {4}, {5}]/(2 s[1, 6]) + 
   Int5[{1}, {2}, {3}, {4, 5}, {6}]/(2 s[4, 5]) + 
   Int4[{1, 2}, {3}, {4, 5}, {6}]/(s[1, 2] s[4, 5]) + 
   Int4[{6, 1}, {2}, {3}, {4, 5}]/(s[1, 6] s[4, 5]) + 
   Int4[{5, 6, 1}, {2}, {3}, {4}]/(s[1, 6] s[2, 3, 4]), 
 FT[EI[{1}, {3, 6}, {4, 5}, {2}]] -> 
  1/4 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{6, 1}, {2}, {3}, {4}, {5}]/(2 s[1, 6]) + 
   Int5[{1}, {2}, {3}, {4, 5}, {6}]/(2 s[4, 5]) + 
   Int4[{6, 1}, {2}, {3}, {4, 5}]/(s[1, 6] s[4, 5]) + 
   Int4[{5, 6, 1}, {2}, {3}, {4}]/(s[1, 6] s[2, 3, 4]), 
 FT[EI[\[Mu]][{1}, {4, 6}, {2}, {3}, {5}]] -> 
  1/12 Int6[{1}, {2}, {3}, {4}, {5}, {6}] (3 k[2, \[Mu]] + 
      3 k[3, \[Mu]] + 2 k[4, \[Mu]] + 3 k[5, \[Mu]] + 4 k[6, \[Mu]] + 
      6 l[\[Mu]]) + (Int5[{1, 2}, {3}, {4}, {5}, {6}] k[2, \[Mu]])/(
   2 s[1, 2]) + (1/(2 s[1, 6]))
   Int5[{6, 1}, {2}, {3}, {4}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 (k[6, \[Mu]] + l[\[Mu]])) - (
   Int4[{5, 6, 1}, {2}, {3}, {4}] k[5, \[Mu]])/(
   s[1, 6] s[2, 3, 4]) - (
   Int4[{6, 1, 2}, {3}, {4}, {5}] k[2, \[Mu]] (-s[1, 2] - s[1, 6]))/(
   s[1, 2] s[1, 6] s[3, 4, 5]), 
 FT[EI[{1}, {2, 3}, {4, 6}, {5}]] -> 
  1/4 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) + 
   Int5[{6, 1}, {2}, {3}, {4}, {5}]/(2 s[1, 6]) + 
   Int5[{1}, {2, 3}, {4}, {5}, {6}]/(2 s[2, 3]) + 
   Int4[{6, 1}, {2, 3}, {4}, {5}]/(s[1, 6] s[2, 3]) - (
   Int4[{6, 1, 2}, {3}, {4}, {5}] (-s[1, 2] - s[1, 6]))/(
   s[1, 2] s[1, 6] s[3, 4, 5]), 
 FT[EI[{1}, {2, 5}, {4, 6}, {3}]] -> 
  1/4 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) + 
   Int5[{6, 1}, {2}, {3}, {4}, {5}]/(2 s[1, 6]) + 
   Int4[{5, 6, 1}, {2}, {3}, {4}]/(s[1, 6] s[2, 3, 4]) - (
   Int4[{6, 1, 2}, {3}, {4}, {5}] (-s[1, 2] - s[1, 6]))/(
   s[1, 2] s[1, 6] s[3, 4, 5]), 
 FT[EI[{1}, {3, 5}, {4, 6}, {2}]] -> 
  1/4 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{6, 1}, {2}, {3}, {4}, {5}]/(2 s[1, 6]) + 
   Int4[{5, 6, 1}, {2}, {3}, {4}]/(s[1, 6] s[2, 3, 4]), 
 FT[EI[{1}, {4, 5, 6}, {2}, {3}]] -> 
  1/3 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{6, 1}, {2}, {3}, {4}, {5}]/(2 s[1, 6]) + 
   Int5[{1}, {2}, {3}, {4, 5}, {6}]/(2 s[4, 5]) + 
   Int4[{6, 1}, {2}, {3}, {4, 5}]/(s[1, 6] s[4, 5]) + 
   Int5[{1}, {2}, {3}, {4}, {5, 6}]/(2 s[5, 6]) - (
   Int4[{1}, {2}, {3}, {4, 5, 6}] (-s[4, 5] - s[5, 6]))/(
   s[4, 5] s[5, 6] s[1, 2, 3]) + (
   Int4[{5, 6, 1}, {2}, {3}, {4}] (s[1, 6] + s[5, 6]))/(
   s[1, 6] s[5, 6] s[2, 3, 4]), 
 FT[EI[{1}, {4, 6, 5}, {2}, {3}]] -> -(1/6)
      Int6[{1}, {2}, {3}, {4}, {5}, {6}] - 
   Int5[{1}, {2}, {3}, {4}, {5, 6}]/(2 s[5, 6]) - 
   Int4[{1}, {2}, {3}, {4, 5, 6}]/(s[5, 6] s[1, 2, 3]) - 
   Int4[{5, 6, 1}, {2}, {3}, {4}]/(s[5, 6] s[2, 3, 4]), 
 FT[EI[\[Mu]][{1}, {5, 6}, {2}, {3}, {4}]] -> 
  1/12 Int6[{1}, {2}, {3}, {4}, {5}, {6}] (3 k[2, \[Mu]] + 
      3 k[3, \[Mu]] + 3 k[4, \[Mu]] + 2 k[5, \[Mu]] + 4 k[6, \[Mu]] + 
      6 l[\[Mu]]) + (Int5[{1, 2}, {3}, {4}, {5}, {6}] k[2, \[Mu]])/(
   2 s[1, 2]) + (1/(2 s[1, 6]))
   Int5[{6, 1}, {2}, {3}, {4}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 (k[6, \[Mu]] + l[\[Mu]])) + (
   Int5[{1}, {2}, {3}, {4}, {5, 6}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + k[6, \[Mu]] + 2 l[\[Mu]]))/(
   2 s[5, 6]) + (Int4[{1, 2}, {3}, {4}, {5, 6}] k[2, \[Mu]])/(
   s[1, 2] s[5, 6]) - (
   Int4[{5, 6, 1}, {2}, {3}, {4}] (k[6, \[Mu]] s[1, 6] + 
      k[5, \[Mu]] (s[1, 6] + s[5, 6])))/(
   s[1, 6] s[5, 6] s[2, 3, 4]) - (
   Int4[{6, 1, 2}, {3}, {4}, {5}] k[2, \[Mu]] (-s[1, 2] - s[1, 6]))/(
   s[1, 2] s[1, 6] s[3, 4, 5]), 
 FT[EI[{1}, {2, 3}, {5, 6}, {4}]] -> 
  1/4 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) + 
   Int5[{6, 1}, {2}, {3}, {4}, {5}]/(2 s[1, 6]) + 
   Int5[{1}, {2, 3}, {4}, {5}, {6}]/(2 s[2, 3]) + 
   Int4[{6, 1}, {2, 3}, {4}, {5}]/(s[1, 6] s[2, 3]) + 
   Int5[{1}, {2}, {3}, {4}, {5, 6}]/(2 s[5, 6]) + 
   Int4[{1, 2}, {3}, {4}, {5, 6}]/(s[1, 2] s[5, 6]) + 
   Int4[{1}, {2, 3}, {4}, {5, 6}]/(s[2, 3] s[5, 6]) - (
   Int4[{6, 1, 2}, {3}, {4}, {5}] (-s[1, 2] - s[1, 6]))/(
   s[1, 2] s[1, 6] s[3, 4, 5]), 
 FT[EI[{1}, {2, 4}, {5, 6}, {3}]] -> 
  1/4 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{1, 2}, {3}, {4}, {5}, {6}]/(2 s[1, 2]) + 
   Int5[{6, 1}, {2}, {3}, {4}, {5}]/(2 s[1, 6]) + 
   Int5[{1}, {2}, {3}, {4}, {5, 6}]/(2 s[5, 6]) + 
   Int4[{1, 2}, {3}, {4}, {5, 6}]/(s[1, 2] s[5, 6]) - (
   Int4[{6, 1, 2}, {3}, {4}, {5}] (-s[1, 2] - s[1, 6]))/(
   s[1, 2] s[1, 6] s[3, 4, 5]), 
 FT[EI[{1}, {3, 4}, {5, 6}, {2}]] -> 
  1/4 Int6[{1}, {2}, {3}, {4}, {5}, {6}] + 
   Int5[{6, 1}, {2}, {3}, {4}, {5}]/(2 s[1, 6]) + 
   Int5[{1}, {2}, {3, 4}, {5}, {6}]/(2 s[3, 4]) + 
   Int4[{6, 1}, {2}, {3, 4}, {5}]/(s[1, 6] s[3, 4]) + 
   Int5[{1}, {2}, {3}, {4}, {5, 6}]/(2 s[5, 6]) + 
   Int4[{1}, {2}, {3, 4}, {5, 6}]/(s[3, 4] s[5, 6])};


(* ::Subsection:: *)
(*Amplitude*)


(* ::Subsubsection::Closed:: *)
(*Chiral Correlator "\cal K_6"*)


(* cf. (4.1)*)


chirOpen6 = -FT[EI[{1, 2}, {3}, {4}, {5}, {6}]] P[{1, 2}, {3}, {4}, {5}, {6}] - 
 FT[EI[{1, 3}, {2}, {4}, {5}, {6}]] P[{1, 3}, {2}, {4}, {5}, {6}] - 
 FT[EI[{1, 4}, {2}, {3}, {5}, {6}]] P[{1, 4}, {2}, {3}, {5}, {6}] - 
 FT[EI[{1, 5}, {2}, {3}, {4}, {6}]] P[{1, 5}, {2}, {3}, {4}, {6}] - 
 FT[EI[{1, 6}, {2}, {3}, {4}, {5}]] P[{1, 6}, {2}, {3}, {4}, {5}] + 
 1/4 CI[{1}, {2, 3, 4}, {5}, {6}] FT[EI[{1}, {2, 3, 4}, {5}, {6}]] s[
   2, 3] s[2, 4] + 
 1/4 CI[{1}, {2, 4, 3}, {5}, {6}] FT[EI[{1}, {2, 3, 4}, {5}, {6}]] s[
   2, 3] s[2, 4] + 
 1/4 CI[{1}, {2, 3, 4}, {5}, {6}] FT[EI[{1}, {2, 4, 3}, {5}, {6}]] s[
   2, 3] s[2, 4] + 
 1/4 CI[{1}, {2, 4, 3}, {5}, {6}] FT[EI[{1}, {2, 4, 3}, {5}, {6}]] s[
   2, 3] s[2, 4] + 
 1/4 CI[{1}, {2, 3, 5}, {4}, {6}] FT[EI[{1}, {2, 3, 5}, {4}, {6}]] s[
   2, 3] s[2, 5] + 
 1/4 CI[{1}, {2, 5, 3}, {4}, {6}] FT[EI[{1}, {2, 3, 5}, {4}, {6}]] s[
   2, 3] s[2, 5] + 
 1/4 CI[{1}, {2, 3, 5}, {4}, {6}] FT[EI[{1}, {2, 5, 3}, {4}, {6}]] s[
   2, 3] s[2, 5] + 
 1/4 CI[{1}, {2, 5, 3}, {4}, {6}] FT[EI[{1}, {2, 5, 3}, {4}, {6}]] s[
   2, 3] s[2, 5] + 
 1/4 CI[{1}, {2, 4, 5}, {3}, {6}] FT[EI[{1}, {2, 4, 5}, {3}, {6}]] s[
   2, 4] s[2, 5] + 
 1/4 CI[{1}, {2, 5, 4}, {3}, {6}] FT[EI[{1}, {2, 4, 5}, {3}, {6}]] s[
   2, 4] s[2, 5] + 
 1/4 CI[{1}, {2, 4, 5}, {3}, {6}] FT[EI[{1}, {2, 5, 4}, {3}, {6}]] s[
   2, 4] s[2, 5] + 
 1/4 CI[{1}, {2, 5, 4}, {3}, {6}] FT[EI[{1}, {2, 5, 4}, {3}, {6}]] s[
   2, 4] s[2, 5] + 
 1/4 CI[{1}, {2, 3, 6}, {4}, {5}] FT[EI[{1}, {2, 3, 6}, {4}, {5}]] s[
   2, 3] s[2, 6] + 
 1/4 CI[{1}, {2, 6, 3}, {4}, {5}] FT[EI[{1}, {2, 3, 6}, {4}, {5}]] s[
   2, 3] s[2, 6] + 
 1/4 CI[{1}, {2, 3, 6}, {4}, {5}] FT[EI[{1}, {2, 6, 3}, {4}, {5}]] s[
   2, 3] s[2, 6] + 
 1/4 CI[{1}, {2, 6, 3}, {4}, {5}] FT[EI[{1}, {2, 6, 3}, {4}, {5}]] s[
   2, 3] s[2, 6] + 
 1/4 CI[{1}, {2, 4, 6}, {3}, {5}] FT[EI[{1}, {2, 4, 6}, {3}, {5}]] s[
   2, 4] s[2, 6] + 
 1/4 CI[{1}, {2, 6, 4}, {3}, {5}] FT[EI[{1}, {2, 4, 6}, {3}, {5}]] s[
   2, 4] s[2, 6] + 
 1/4 CI[{1}, {2, 4, 6}, {3}, {5}] FT[EI[{1}, {2, 6, 4}, {3}, {5}]] s[
   2, 4] s[2, 6] + 
 1/4 CI[{1}, {2, 6, 4}, {3}, {5}] FT[EI[{1}, {2, 6, 4}, {3}, {5}]] s[
   2, 4] s[2, 6] + 
 1/4 CI[{1}, {2, 5, 6}, {3}, {4}] FT[EI[{1}, {2, 5, 6}, {3}, {4}]] s[
   2, 5] s[2, 6] + 
 1/4 CI[{1}, {2, 6, 5}, {3}, {4}] FT[EI[{1}, {2, 5, 6}, {3}, {4}]] s[
   2, 5] s[2, 6] + 
 1/4 CI[{1}, {2, 5, 6}, {3}, {4}] FT[EI[{1}, {2, 6, 5}, {3}, {4}]] s[
   2, 5] s[2, 6] + 
 1/4 CI[{1}, {2, 6, 5}, {3}, {4}] FT[EI[{1}, {2, 6, 5}, {3}, {4}]] s[
   2, 5] s[2, 6] + 
 1/4 CI[{1}, {2, 3, 4}, {5}, {6}] FT[EI[{1}, {2, 3, 4}, {5}, {6}]] s[
   2, 3] s[3, 4] + 
 1/4 CI[{1}, {2, 4, 3}, {5}, {6}] FT[EI[{1}, {2, 4, 3}, {5}, {6}]] s[
   2, 4] s[3, 4] + 
 1/4 CI[{1}, {2, 5}, {3, 4}, {6}] FT[EI[{1}, {2, 5}, {3, 4}, {6}]] s[
   2, 5] s[3, 4] + 
 1/4 CI[{1}, {2, 6}, {3, 4}, {5}] FT[EI[{1}, {2, 6}, {3, 4}, {5}]] s[
   2, 6] s[3, 4] + 
 1/4 CI[{1}, {2, 3, 5}, {4}, {6}] FT[EI[{1}, {2, 3, 5}, {4}, {6}]] s[
   2, 3] s[3, 5] + 
 1/4 CI[{1}, {2, 4}, {3, 5}, {6}] FT[EI[{1}, {2, 4}, {3, 5}, {6}]] s[
   2, 4] s[3, 5] + 
 1/4 CI[{1}, {2, 5, 3}, {4}, {6}] FT[EI[{1}, {2, 5, 3}, {4}, {6}]] s[
   2, 5] s[3, 5] + 
 1/4 CI[{1}, {2, 6}, {3, 5}, {4}] FT[EI[{1}, {2, 6}, {3, 5}, {4}]] s[
   2, 6] s[3, 5] + 
 1/4 CI[{1}, {3, 4, 5}, {2}, {6}] FT[EI[{1}, {3, 4, 5}, {2}, {6}]] s[
   3, 4] s[3, 5] + 
 1/4 CI[{1}, {3, 5, 4}, {2}, {6}] FT[EI[{1}, {3, 4, 5}, {2}, {6}]] s[
   3, 4] s[3, 5] + 
 1/4 CI[{1}, {3, 4, 5}, {2}, {6}] FT[EI[{1}, {3, 5, 4}, {2}, {6}]] s[
   3, 4] s[3, 5] + 
 1/4 CI[{1}, {3, 5, 4}, {2}, {6}] FT[EI[{1}, {3, 5, 4}, {2}, {6}]] s[
   3, 4] s[3, 5] + 
 1/4 CI[{1}, {2, 3, 6}, {4}, {5}] FT[EI[{1}, {2, 3, 6}, {4}, {5}]] s[
   2, 3] s[3, 6] + 
 1/4 CI[{1}, {2, 4}, {3, 6}, {5}] FT[EI[{1}, {2, 4}, {3, 6}, {5}]] s[
   2, 4] s[3, 6] + 
 1/4 CI[{1}, {2, 5}, {3, 6}, {4}] FT[EI[{1}, {2, 5}, {3, 6}, {4}]] s[
   2, 5] s[3, 6] + 
 1/4 CI[{1}, {2, 6, 3}, {4}, {5}] FT[EI[{1}, {2, 6, 3}, {4}, {5}]] s[
   2, 6] s[3, 6] + 
 1/4 CI[{1}, {3, 4, 6}, {2}, {5}] FT[EI[{1}, {3, 4, 6}, {2}, {5}]] s[
   3, 4] s[3, 6] + 
 1/4 CI[{1}, {3, 6, 4}, {2}, {5}] FT[EI[{1}, {3, 4, 6}, {2}, {5}]] s[
   3, 4] s[3, 6] + 
 1/4 CI[{1}, {3, 4, 6}, {2}, {5}] FT[EI[{1}, {3, 6, 4}, {2}, {5}]] s[
   3, 4] s[3, 6] + 
 1/4 CI[{1}, {3, 6, 4}, {2}, {5}] FT[EI[{1}, {3, 6, 4}, {2}, {5}]] s[
   3, 4] s[3, 6] + 
 1/4 CI[{1}, {3, 5, 6}, {2}, {4}] FT[EI[{1}, {3, 5, 6}, {2}, {4}]] s[
   3, 5] s[3, 6] + 
 1/4 CI[{1}, {3, 6, 5}, {2}, {4}] FT[EI[{1}, {3, 5, 6}, {2}, {4}]] s[
   3, 5] s[3, 6] + 
 1/4 CI[{1}, {3, 5, 6}, {2}, {4}] FT[EI[{1}, {3, 6, 5}, {2}, {4}]] s[
   3, 5] s[3, 6] + 
 1/4 CI[{1}, {3, 6, 5}, {2}, {4}] FT[EI[{1}, {3, 6, 5}, {2}, {4}]] s[
   3, 5] s[3, 6] + 
 1/4 CI[{1}, {2, 3}, {4, 5}, {6}] FT[EI[{1}, {2, 3}, {4, 5}, {6}]] s[
   2, 3] s[4, 5] + 
 1/4 CI[{1}, {2, 4, 5}, {3}, {6}] FT[EI[{1}, {2, 4, 5}, {3}, {6}]] s[
   2, 4] s[4, 5] + 
 1/4 CI[{1}, {2, 5, 4}, {3}, {6}] FT[EI[{1}, {2, 5, 4}, {3}, {6}]] s[
   2, 5] s[4, 5] + 
 1/4 CI[{1}, {2, 6}, {4, 5}, {3}] FT[EI[{1}, {2, 6}, {4, 5}, {3}]] s[
   2, 6] s[4, 5] + 
 1/4 CI[{1}, {3, 4, 5}, {2}, {6}] FT[EI[{1}, {3, 4, 5}, {2}, {6}]] s[
   3, 4] s[4, 5] + 
 1/4 CI[{1}, {3, 5, 4}, {2}, {6}] FT[EI[{1}, {3, 5, 4}, {2}, {6}]] s[
   3, 5] s[4, 5] + 
 1/4 CI[{1}, {3, 6}, {4, 5}, {2}] FT[EI[{1}, {3, 6}, {4, 5}, {2}]] s[
   3, 6] s[4, 5] + 
 1/4 CI[{1}, {2, 3}, {4, 6}, {5}] FT[EI[{1}, {2, 3}, {4, 6}, {5}]] s[
   2, 3] s[4, 6] + 
 1/4 CI[{1}, {2, 4, 6}, {3}, {5}] FT[EI[{1}, {2, 4, 6}, {3}, {5}]] s[
   2, 4] s[4, 6] + 
 1/4 CI[{1}, {2, 5}, {4, 6}, {3}] FT[EI[{1}, {2, 5}, {4, 6}, {3}]] s[
   2, 5] s[4, 6] + 
 1/4 CI[{1}, {2, 6, 4}, {3}, {5}] FT[EI[{1}, {2, 6, 4}, {3}, {5}]] s[
   2, 6] s[4, 6] + 
 1/4 CI[{1}, {3, 4, 6}, {2}, {5}] FT[EI[{1}, {3, 4, 6}, {2}, {5}]] s[
   3, 4] s[4, 6] + 
 1/4 CI[{1}, {3, 5}, {4, 6}, {2}] FT[EI[{1}, {3, 5}, {4, 6}, {2}]] s[
   3, 5] s[4, 6] + 
 1/4 CI[{1}, {3, 6, 4}, {2}, {5}] FT[EI[{1}, {3, 6, 4}, {2}, {5}]] s[
   3, 6] s[4, 6] + 
 1/4 CI[{1}, {4, 5, 6}, {2}, {3}] FT[EI[{1}, {4, 5, 6}, {2}, {3}]] s[
   4, 5] s[4, 6] + 
 1/4 CI[{1}, {4, 6, 5}, {2}, {3}] FT[EI[{1}, {4, 5, 6}, {2}, {3}]] s[
   4, 5] s[4, 6] + 
 1/4 CI[{1}, {4, 5, 6}, {2}, {3}] FT[EI[{1}, {4, 6, 5}, {2}, {3}]] s[
   4, 5] s[4, 6] + 
 1/4 CI[{1}, {4, 6, 5}, {2}, {3}] FT[EI[{1}, {4, 6, 5}, {2}, {3}]] s[
   4, 5] s[4, 6] + 
 1/4 CI[{1}, {2, 3}, {5, 6}, {4}] FT[EI[{1}, {2, 3}, {5, 6}, {4}]] s[
   2, 3] s[5, 6] + 
 1/4 CI[{1}, {2, 4}, {5, 6}, {3}] FT[EI[{1}, {2, 4}, {5, 6}, {3}]] s[
   2, 4] s[5, 6] + 
 1/4 CI[{1}, {2, 5, 6}, {3}, {4}] FT[EI[{1}, {2, 5, 6}, {3}, {4}]] s[
   2, 5] s[5, 6] + 
 1/4 CI[{1}, {2, 6, 5}, {3}, {4}] FT[EI[{1}, {2, 6, 5}, {3}, {4}]] s[
   2, 6] s[5, 6] + 
 1/4 CI[{1}, {3, 4}, {5, 6}, {2}] FT[EI[{1}, {3, 4}, {5, 6}, {2}]] s[
   3, 4] s[5, 6] + 
 1/4 CI[{1}, {3, 5, 6}, {2}, {4}] FT[EI[{1}, {3, 5, 6}, {2}, {4}]] s[
   3, 5] s[5, 6] + 
 1/4 CI[{1}, {3, 6, 5}, {2}, {4}] FT[EI[{1}, {3, 6, 5}, {2}, {4}]] s[
   3, 6] s[5, 6] + 
 1/4 CI[{1}, {4, 5, 6}, {2}, {3}] FT[EI[{1}, {4, 5, 6}, {2}, {3}]] s[
   4, 5] s[5, 6] + 
 1/4 CI[{1}, {4, 6, 5}, {2}, {3}] FT[EI[{1}, {4, 6, 5}, {2}, {3}]] s[
   4, 6] s[5, 6] + 
 1/2 FT[EI[\[Mu]][{1}, {2, 3}, {4}, {5}, {6}]] s[2, 
   3] CI[\[Mu]][{1}, {2, 3}, {4}, {5}, {6}] + 
 1/2 FT[EI[\[Mu]][{1}, {2, 4}, {3}, {5}, {6}]] s[2, 
   4] CI[\[Mu]][{1}, {2, 4}, {3}, {5}, {6}] + 
 1/2 FT[EI[\[Mu]][{1}, {2, 5}, {3}, {4}, {6}]] s[2, 
   5] CI[\[Mu]][{1}, {2, 5}, {3}, {4}, {6}] + 
 1/2 FT[EI[\[Mu]][{1}, {2, 6}, {3}, {4}, {5}]] s[2, 
   6] CI[\[Mu]][{1}, {2, 6}, {3}, {4}, {5}] + 
 1/2 FT[EI[\[Mu]][{1}, {3, 4}, {2}, {5}, {6}]] s[3, 
   4] CI[\[Mu]][{1}, {3, 4}, {2}, {5}, {6}] + 
 1/2 FT[EI[\[Mu]][{1}, {3, 5}, {2}, {4}, {6}]] s[3, 
   5] CI[\[Mu]][{1}, {3, 5}, {2}, {4}, {6}] + 
 1/2 FT[EI[\[Mu]][{1}, {3, 6}, {2}, {4}, {5}]] s[3, 
   6] CI[\[Mu]][{1}, {3, 6}, {2}, {4}, {5}] + 
 1/2 FT[EI[\[Mu]][{1}, {4, 5}, {2}, {3}, {6}]] s[4, 
   5] CI[\[Mu]][{1}, {4, 5}, {2}, {3}, {6}] + 
 1/2 FT[EI[\[Mu]][{1}, {4, 6}, {2}, {3}, {5}]] s[4, 
   6] CI[\[Mu]][{1}, {4, 6}, {2}, {3}, {5}] + 
 1/2 FT[EI[\[Mu]][{1}, {5, 6}, {2}, {3}, {4}]] s[5, 
   6] CI[\[Mu]][{1}, {5, 6}, {2}, {3}, {4}] + 
 1/2 FT[EI[\[Mu], \[Nu]][{1}, {2}, {3}, {4}, {5}, {6}]] CI[\[Mu], \[Nu]][{1}, {2}, {3}, {4}, {5}, {6}]


(* ::Subsubsection::Closed:: *)
(*Super Yang - Mills Loop Integrand of "A^{1-loop}(1,2,3,4,5,6)"*)


(* cf. (4.3)*)


sym6 = 1/4 CI[{1}, {4, 5, 6}, {2}, {3}] Int4[{1}, {2}, {3}, {4, 5, 6}] + 
 1/4 CI[{1}, {3, 4}, {5, 6}, {2}] Int4[{1}, {2}, {3, 4}, {5, 6}] + 
 1/4 CI[{1}, {3, 4, 5}, {2}, {6}] Int4[{1}, {2}, {3, 4, 5}, {6}] + 
 1/4 CI[{1}, {2, 3}, {5, 6}, {4}] Int4[{1}, {2, 3}, {4}, {5, 6}] + 
 1/4 CI[{1}, {2, 3}, {4, 5}, {6}] Int4[{1}, {2, 3}, {4, 5}, {6}] + 
 1/4 CI[{1}, {2, 3, 4}, {5}, {6}] Int4[{1}, {2, 3, 4}, {5}, {6}] - 
 1/2 Int5[{6, 1}, {2}, {3}, {4}, {5}] P[{1, 6}, {2}, {3}, {4}, {5}] + 
 1/8 Int5[{1}, {2, 
    3}, {4}, {5}, {6}] (CI[{1}, {2, 3, 4}, {5}, {6}] s[2, 4] + 
    CI[{1}, {2, 4, 3}, {5}, {6}] s[2, 4] + 
    CI[{1}, {2, 3, 5}, {4}, {6}] s[2, 5] + 
    CI[{1}, {2, 5, 3}, {4}, {6}] s[2, 5] + 
    CI[{1}, {2, 3, 6}, {4}, {5}] s[2, 6] + 
    CI[{1}, {2, 6, 3}, {4}, {5}] s[2, 6] + 
    CI[{1}, {2, 3, 4}, {5}, {6}] s[3, 4] + 
    CI[{1}, {2, 3, 5}, {4}, {6}] s[3, 5] + 
    CI[{1}, {2, 3, 6}, {4}, {5}] s[3, 6] + 
    CI[{1}, {2, 3}, {4, 5}, {6}] s[4, 5] + 
    CI[{1}, {2, 3}, {4, 6}, {5}] s[4, 6] + 
    CI[{1}, {2, 3}, {5, 6}, {4}] s[5, 6] + 
    4 l[\[Mu]] CI[\[Mu]][{1}, {2, 3}, {4}, {5}, {6}]) + 
 1/8 Int5[{1}, {2}, {3, 
    4}, {5}, {6}] (-CI[{1}, {2, 6}, {3, 4}, {5}] s[1, 2] + 
    CI[{1}, {3, 4}, {5, 6}, {2}] s[1, 2] - 
    CI[{1}, {3, 4, 5}, {2}, {6}] s[1, 2] + 
    CI[{1}, {3, 4, 6}, {2}, {5}] s[1, 2] + 
    CI[{1}, {3, 4}, {5, 6}, {2}] s[1, 3] - 
    CI[{1}, {3, 4, 5}, {2}, {6}] s[1, 3] - 
    CI[{1}, {3, 6, 4}, {2}, {5}] s[1, 3] + 
    CI[{1}, {3, 4}, {5, 6}, {2}] s[1, 4] - 
    CI[{1}, {3, 4, 5}, {2}, {6}] s[1, 4] - 
    CI[{1}, {3, 4, 5}, {2}, {6}] s[1, 5] + 
    CI[{1}, {3, 4, 6}, {2}, {5}] s[1, 5] - 
    CI[{1}, {2, 6}, {3, 4}, {5}] s[2, 3] + 
    CI[{1}, {3, 4}, {5, 6}, {2}] s[2, 3] + 
    CI[{1}, {2, 3, 4}, {5}, {6}] s[2, 3] - 
    CI[{1}, {3, 4, 5}, {2}, {6}] s[2, 3] - 
    CI[{1}, {3, 6, 4}, {2}, {5}] s[2, 3] - 
    CI[{1}, {2, 6}, {3, 4}, {5}] s[2, 4] + 
    CI[{1}, {3, 4}, {5, 6}, {2}] s[2, 4] - 
    CI[{1}, {2, 4, 3}, {5}, {6}] s[2, 4] - 
    CI[{1}, {3, 4, 5}, {2}, {6}] s[2, 4] + 
    CI[{1}, {2, 5}, {3, 4}, {6}] s[2, 5] - 
    CI[{1}, {2, 6}, {3, 4}, {5}] s[2, 5] - 
    CI[{1}, {3, 4, 5}, {2}, {6}] s[2, 5] + 
    CI[{1}, {3, 4, 6}, {2}, {5}] s[2, 5] + 
    CI[{1}, {3, 4}, {5, 6}, {2}] s[3, 4] - 
    CI[{1}, {3, 4, 5}, {2}, {6}] s[3, 4] - 
    CI[{1}, {3, 4, 6}, {2}, {5}] s[3, 4] - 
    CI[{1}, {3, 6, 4}, {2}, {5}] s[3, 4] + 
    CI[{1}, {3, 5, 4}, {2}, {6}] s[3, 5] - 
    CI[{1}, {3, 6, 4}, {2}, {5}] s[3, 5] + 
    4 l[\[Mu]] CI[\[Mu]][{1}, {3, 4}, {2}, {5}, {6}]) + 
 1/8 Int5[{1}, {2}, {3}, {4, 
    5}, {6}] (-CI[{1}, {2, 6}, {4, 5}, {3}] s[1, 2] + 
    2 CI[{1}, {4, 5, 6}, {2}, {3}] s[1, 2] + 
    CI[{1}, {4, 6, 5}, {2}, {3}] s[1, 2] - 
    CI[{1}, {3, 6}, {4, 5}, {2}] s[1, 3] + 
    2 CI[{1}, {4, 5, 6}, {2}, {3}] s[1, 3] + 
    CI[{1}, {4, 6, 5}, {2}, {3}] s[1, 3] + 
    CI[{1}, {4, 5, 6}, {2}, {3}] s[1, 4] + 
    CI[{1}, {4, 5, 6}, {2}, {3}] s[1, 5] + 
    CI[{1}, {4, 6, 5}, {2}, {3}] s[1, 5] + 
    CI[{1}, {2, 3}, {4, 5}, {6}] s[2, 3] - 
    CI[{1}, {2, 6}, {4, 5}, {3}] s[2, 3] - 
    CI[{1}, {3, 6}, {4, 5}, {2}] s[2, 3] + 
    2 CI[{1}, {4, 5, 6}, {2}, {3}] s[2, 3] + 
    CI[{1}, {4, 6, 5}, {2}, {3}] s[2, 3] - 
    CI[{1}, {2, 6}, {4, 5}, {3}] s[2, 4] + 
    CI[{1}, {2, 4, 5}, {3}, {6}] s[2, 4] + 
    CI[{1}, {4, 5, 6}, {2}, {3}] s[2, 4] - 
    CI[{1}, {2, 6}, {4, 5}, {3}] s[2, 5] - 
    CI[{1}, {2, 5, 4}, {3}, {6}] s[2, 5] + 
    CI[{1}, {4, 5, 6}, {2}, {3}] s[2, 5] + 
    CI[{1}, {4, 6, 5}, {2}, {3}] s[2, 5] - 
    CI[{1}, {3, 6}, {4, 5}, {2}] s[3, 4] + 
    CI[{1}, {3, 4, 5}, {2}, {6}] s[3, 4] + 
    CI[{1}, {4, 5, 6}, {2}, {3}] s[3, 4] - 
    CI[{1}, {3, 6}, {4, 5}, {2}] s[3, 5] - 
    CI[{1}, {3, 5, 4}, {2}, {6}] s[3, 5] + 
    CI[{1}, {4, 5, 6}, {2}, {3}] s[3, 5] + 
    CI[{1}, {4, 6, 5}, {2}, {3}] s[3, 5] + 
    4 l[\[Mu]] CI[\[Mu]][{1}, {4, 5}, {2}, {3}, {6}]) + 
 1/8 Int5[{1}, {2}, {3}, {4}, {5, 
    6}] (CI[{1}, {2, 6, 5}, {3}, {4}] s[1, 2] - 
    CI[{1}, {4, 5, 6}, {2}, {3}] s[1, 2] - 
    CI[{1}, {4, 6, 5}, {2}, {3}] s[1, 2] + 
    CI[{1}, {3, 6, 5}, {2}, {4}] s[1, 3] - 
    CI[{1}, {4, 5, 6}, {2}, {3}] s[1, 3] - 
    CI[{1}, {4, 6, 5}, {2}, {3}] s[1, 3] - 
    CI[{1}, {4, 5, 6}, {2}, {3}] s[1, 4] - 
    CI[{1}, {4, 5, 6}, {2}, {3}] s[1, 5] - 
    CI[{1}, {4, 6, 5}, {2}, {3}] s[1, 5] + 
    CI[{1}, {2, 3}, {5, 6}, {4}] s[2, 3] + 
    CI[{1}, {2, 6, 5}, {3}, {4}] s[2, 3] + 
    CI[{1}, {3, 6, 5}, {2}, {4}] s[2, 3] - 
    CI[{1}, {4, 5, 6}, {2}, {3}] s[2, 3] - 
    CI[{1}, {4, 6, 5}, {2}, {3}] s[2, 3] + 
    CI[{1}, {2, 4}, {5, 6}, {3}] s[2, 4] + 
    CI[{1}, {2, 6, 5}, {3}, {4}] s[2, 4] - 
    CI[{1}, {4, 5, 6}, {2}, {3}] s[2, 4] + 
    CI[{1}, {2, 5, 6}, {3}, {4}] s[2, 5] + 
    CI[{1}, {2, 6, 5}, {3}, {4}] s[2, 5] - 
    CI[{1}, {4, 5, 6}, {2}, {3}] s[2, 5] - 
    CI[{1}, {4, 6, 5}, {2}, {3}] s[2, 5] + 
    CI[{1}, {3, 4}, {5, 6}, {2}] s[3, 4] + 
    CI[{1}, {3, 6, 5}, {2}, {4}] s[3, 4] - 
    CI[{1}, {4, 5, 6}, {2}, {3}] s[3, 4] + 
    CI[{1}, {3, 5, 6}, {2}, {4}] s[3, 5] + 
    CI[{1}, {3, 6, 5}, {2}, {4}] s[3, 5] - 
    CI[{1}, {4, 5, 6}, {2}, {3}] s[3, 5] - 
    CI[{1}, {4, 6, 5}, {2}, {3}] s[3, 5] + 
    4 l[\[Mu]] CI[\[Mu]][{1}, {5, 6}, {2}, {3}, {4}]) + 
 1/48 Int6[{1}, {2}, {3}, {4}, {5}, {6}] (2 CI[{1}, {2, 3, 
       4}, {5}, {6}] s[2, 3] s[2, 4] + 
    2 CI[{1}, {2, 4, 3}, {5}, {6}] s[2, 3] s[2, 4] + 
    2 CI[{1}, {2, 3, 5}, {4}, {6}] s[2, 3] s[2, 5] + 
    2 CI[{1}, {2, 5, 3}, {4}, {6}] s[2, 3] s[2, 5] + 
    2 CI[{1}, {2, 4, 5}, {3}, {6}] s[2, 4] s[2, 5] + 
    2 CI[{1}, {2, 5, 4}, {3}, {6}] s[2, 4] s[2, 5] + 
    2 CI[{1}, {2, 3, 6}, {4}, {5}] s[2, 3] s[2, 6] + 
    2 CI[{1}, {2, 6, 3}, {4}, {5}] s[2, 3] s[2, 6] + 
    2 CI[{1}, {2, 4, 6}, {3}, {5}] s[2, 4] s[2, 6] + 
    2 CI[{1}, {2, 6, 4}, {3}, {5}] s[2, 4] s[2, 6] + 
    2 CI[{1}, {2, 5, 6}, {3}, {4}] s[2, 5] s[2, 6] + 
    2 CI[{1}, {2, 6, 5}, {3}, {4}] s[2, 5] s[2, 6] + 
    4 CI[{1}, {2, 3, 4}, {5}, {6}] s[2, 3] s[3, 4] - 
    2 CI[{1}, {2, 4, 3}, {5}, {6}] s[2, 4] s[3, 4] + 
    3 CI[{1}, {2, 5}, {3, 4}, {6}] s[2, 5] s[3, 4] + 
    3 CI[{1}, {2, 6}, {3, 4}, {5}] s[2, 6] s[3, 4] + 
    4 CI[{1}, {2, 3, 5}, {4}, {6}] s[2, 3] s[3, 5] + 
    3 CI[{1}, {2, 4}, {3, 5}, {6}] s[2, 4] s[3, 5] - 
    2 CI[{1}, {2, 5, 3}, {4}, {6}] s[2, 5] s[3, 5] + 
    3 CI[{1}, {2, 6}, {3, 5}, {4}] s[2, 6] s[3, 5] + 
    2 CI[{1}, {3, 4, 5}, {2}, {6}] s[3, 4] s[3, 5] + 
    2 CI[{1}, {3, 5, 4}, {2}, {6}] s[3, 4] s[3, 5] + 
    4 CI[{1}, {2, 3, 6}, {4}, {5}] s[2, 3] s[3, 6] + 
    3 CI[{1}, {2, 4}, {3, 6}, {5}] s[2, 4] s[3, 6] + 
    3 CI[{1}, {2, 5}, {3, 6}, {4}] s[2, 5] s[3, 6] - 
    2 CI[{1}, {2, 6, 3}, {4}, {5}] s[2, 6] s[3, 6] + 
    2 CI[{1}, {3, 4, 6}, {2}, {5}] s[3, 4] s[3, 6] + 
    2 CI[{1}, {3, 6, 4}, {2}, {5}] s[3, 4] s[3, 6] + 
    2 CI[{1}, {3, 5, 6}, {2}, {4}] s[3, 5] s[3, 6] + 
    2 CI[{1}, {3, 6, 5}, {2}, {4}] s[3, 5] s[3, 6] + 
    3 CI[{1}, {2, 3}, {4, 5}, {6}] s[2, 3] s[4, 5] + 
    4 CI[{1}, {2, 4, 5}, {3}, {6}] s[2, 4] s[4, 5] - 
    2 CI[{1}, {2, 5, 4}, {3}, {6}] s[2, 5] s[4, 5] + 
    3 CI[{1}, {2, 6}, {4, 5}, {3}] s[2, 6] s[4, 5] + 
    4 CI[{1}, {3, 4, 5}, {2}, {6}] s[3, 4] s[4, 5] - 
    2 CI[{1}, {3, 5, 4}, {2}, {6}] s[3, 5] s[4, 5] + 
    3 CI[{1}, {3, 6}, {4, 5}, {2}] s[3, 6] s[4, 5] + 
    3 CI[{1}, {2, 3}, {4, 6}, {5}] s[2, 3] s[4, 6] + 
    4 CI[{1}, {2, 4, 6}, {3}, {5}] s[2, 4] s[4, 6] + 
    3 CI[{1}, {2, 5}, {4, 6}, {3}] s[2, 5] s[4, 6] - 
    2 CI[{1}, {2, 6, 4}, {3}, {5}] s[2, 6] s[4, 6] + 
    4 CI[{1}, {3, 4, 6}, {2}, {5}] s[3, 4] s[4, 6] + 
    3 CI[{1}, {3, 5}, {4, 6}, {2}] s[3, 5] s[4, 6] - 
    2 CI[{1}, {3, 6, 4}, {2}, {5}] s[3, 6] s[4, 6] + 
    2 CI[{1}, {4, 5, 6}, {2}, {3}] s[4, 5] s[4, 6] + 
    2 CI[{1}, {4, 6, 5}, {2}, {3}] s[4, 5] s[4, 6] + 
    3 CI[{1}, {2, 3}, {5, 6}, {4}] s[2, 3] s[5, 6] + 
    3 CI[{1}, {2, 4}, {5, 6}, {3}] s[2, 4] s[5, 6] + 
    4 CI[{1}, {2, 5, 6}, {3}, {4}] s[2, 5] s[5, 6] - 
    2 CI[{1}, {2, 6, 5}, {3}, {4}] s[2, 6] s[5, 6] + 
    3 CI[{1}, {3, 4}, {5, 6}, {2}] s[3, 4] s[5, 6] + 
    4 CI[{1}, {3, 5, 6}, {2}, {4}] s[3, 5] s[5, 6] - 
    2 CI[{1}, {3, 6, 5}, {2}, {4}] s[3, 6] s[5, 6] + 
    4 CI[{1}, {4, 5, 6}, {2}, {3}] s[4, 5] s[5, 6] - 
    2 CI[{1}, {4, 6, 5}, {2}, {3}] s[4, 6] s[5, 6] - 
    2 k[2, \[Mu]] s[2, 3] CI[\[Mu]][{1}, {2, 3}, {4}, {5}, {6}] + 
    2 k[3, \[Mu]] s[2, 3] CI[\[Mu]][{1}, {2, 3}, {4}, {5}, {6}] + 
    12 l[\[Mu]] s[2, 3] CI[\[Mu]][{1}, {2, 3}, {4}, {5}, {6}] - 
    2 k[2, \[Mu]] s[2, 4] CI[\[Mu]][{1}, {2, 4}, {3}, {5}, {6}] + 
    2 k[4, \[Mu]] s[2, 4] CI[\[Mu]][{1}, {2, 4}, {3}, {5}, {6}] + 
    12 l[\[Mu]] s[2, 4] CI[\[Mu]][{1}, {2, 4}, {3}, {5}, {6}] - 
    2 k[2, \[Mu]] s[2, 5] CI[\[Mu]][{1}, {2, 5}, {3}, {4}, {6}] + 
    2 k[5, \[Mu]] s[2, 5] CI[\[Mu]][{1}, {2, 5}, {3}, {4}, {6}] + 
    12 l[\[Mu]] s[2, 5] CI[\[Mu]][{1}, {2, 5}, {3}, {4}, {6}] - 
    2 k[2, \[Mu]] s[2, 6] CI[\[Mu]][{1}, {2, 6}, {3}, {4}, {5}] + 
    2 k[6, \[Mu]] s[2, 6] CI[\[Mu]][{1}, {2, 6}, {3}, {4}, {5}] + 
    12 l[\[Mu]] s[2, 6] CI[\[Mu]][{1}, {2, 6}, {3}, {4}, {5}] - 
    2 k[3, \[Mu]] s[3, 4] CI[\[Mu]][{1}, {3, 4}, {2}, {5}, {6}] + 
    2 k[4, \[Mu]] s[3, 4] CI[\[Mu]][{1}, {3, 4}, {2}, {5}, {6}] + 
    12 l[\[Mu]] s[3, 4] CI[\[Mu]][{1}, {3, 4}, {2}, {5}, {6}] - 
    2 k[3, \[Mu]] s[3, 5] CI[\[Mu]][{1}, {3, 5}, {2}, {4}, {6}] + 
    2 k[5, \[Mu]] s[3, 5] CI[\[Mu]][{1}, {3, 5}, {2}, {4}, {6}] + 
    12 l[\[Mu]] s[3, 5] CI[\[Mu]][{1}, {3, 5}, {2}, {4}, {6}] - 
    2 k[3, \[Mu]] s[3, 6] CI[\[Mu]][{1}, {3, 6}, {2}, {4}, {5}] + 
    2 k[6, \[Mu]] s[3, 6] CI[\[Mu]][{1}, {3, 6}, {2}, {4}, {5}] + 
    12 l[\[Mu]] s[3, 6] CI[\[Mu]][{1}, {3, 6}, {2}, {4}, {5}] - 
    2 k[4, \[Mu]] s[4, 5] CI[\[Mu]][{1}, {4, 5}, {2}, {3}, {6}] + 
    2 k[5, \[Mu]] s[4, 5] CI[\[Mu]][{1}, {4, 5}, {2}, {3}, {6}] + 
    12 l[\[Mu]] s[4, 5] CI[\[Mu]][{1}, {4, 5}, {2}, {3}, {6}] - 
    2 k[4, \[Mu]] s[4, 6] CI[\[Mu]][{1}, {4, 6}, {2}, {3}, {5}] + 
    2 k[6, \[Mu]] s[4, 6] CI[\[Mu]][{1}, {4, 6}, {2}, {3}, {5}] + 
    12 l[\[Mu]] s[4, 6] CI[\[Mu]][{1}, {4, 6}, {2}, {3}, {5}] - 
    2 k[5, \[Mu]] s[5, 6] CI[\[Mu]][{1}, {5, 6}, {2}, {3}, {4}] + 
    2 k[6, \[Mu]] s[5, 6] CI[\[Mu]][{1}, {5, 6}, {2}, {3}, {4}] + 
    12 l[\[Mu]] s[5, 6] CI[\[Mu]][{1}, {5, 6}, {2}, {3}, {4}] - 
    2 k[1, \[Mu]] k[1, \[Nu]] CI[\[Mu], \[Nu]][{1}, {2}, {3}, {4}, {5}, {6}] - 
    2 k[2, \[Mu]] k[2, \[Nu]] CI[\[Mu], \[Nu]][{1}, {2}, {3}, {4}, {5}, {6}] - 
    2 k[3, \[Mu]] k[3, \[Nu]] CI[\[Mu], \[Nu]][{1}, {2}, {3}, {4}, {5}, {6}] - 
    2 k[4, \[Mu]] k[4, \[Nu]] CI[\[Mu], \[Nu]][{1}, {2}, {3}, {4}, {5}, {6}] - 
    2 k[5, \[Mu]] k[5, \[Nu]] CI[\[Mu], \[Nu]][{1}, {2}, {3}, {4}, {5}, {6}] - 
    2 k[6, \[Mu]] k[6, \[Nu]] CI[\[Mu], \[Nu]][{1}, {2}, {3}, {4}, {5}, {6}] + 
    24 l[\[Mu]] l[\[Nu]] CI[\[Mu], \[Nu]][{1}, {2}, {3}, {4}, {5}, {6}]);


(* ::Title:: *)
(*SuGRA 5 point*)


(* ::Subsection:: *)
(*Replacement Rules*)


(* ::Subsubsection::Closed:: *)
(*Field Theory "FT[...]" Replacement Rules*)


(* cf. (3.15) *)


ruleClosed5 = {FT[EI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
   EIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] (k[2, \[Gamma]] + k[3, \[Gamma]] +
       k[4, \[Gamma]] + k[5, \[Gamma]] + 2 l[\[Gamma]]) (k[2, \[Mu]] +
       k[3, \[Mu]] + k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) (k[2, \[Mu]] + k[3, \[Mu]] + k[4, \[Mu]] + 
      k[5, \[Mu]] + 2 l[\[Mu]]) + (
   Int4[{1, 2}, {3}, {4}, {5}] k[2, \[Gamma]] k[2, \[Mu]])/s[1, 2] + (
   Int4[{1, 2}, {3}, {5}, {4}] k[2, \[Gamma]] k[2, \[Mu]])/s[1, 2] + (
   Int4[{1, 2}, {4}, {3}, {5}] k[2, \[Gamma]] k[2, \[Mu]])/s[1, 2] + (
   Int4[{1, 2}, {4}, {5}, {3}] k[2, \[Gamma]] k[2, \[Mu]])/s[1, 2] + (
   Int4[{1, 2}, {5}, {3}, {4}] k[2, \[Gamma]] k[2, \[Mu]])/s[1, 2] + (
   Int4[{1, 2}, {5}, {4}, {3}] k[2, \[Gamma]] k[2, \[Mu]])/s[1, 2] + (
   Int4[{1, 3}, {2}, {4}, {5}] k[3, \[Gamma]] k[3, \[Mu]])/s[1, 3] + (
   Int4[{1, 3}, {2}, {5}, {4}] k[3, \[Gamma]] k[3, \[Mu]])/s[1, 3] + (
   Int4[{1, 3}, {4}, {2}, {5}] k[3, \[Gamma]] k[3, \[Mu]])/s[1, 3] + (
   Int4[{1, 3}, {4}, {5}, {2}] k[3, \[Gamma]] k[3, \[Mu]])/s[1, 3] + (
   Int4[{1, 3}, {5}, {2}, {4}] k[3, \[Gamma]] k[3, \[Mu]])/s[1, 3] + (
   Int4[{1, 3}, {5}, {4}, {2}] k[3, \[Gamma]] k[3, \[Mu]])/s[1, 3] + (
   Int4[{1, 4}, {2}, {3}, {5}] k[4, \[Gamma]] k[4, \[Mu]])/s[1, 4] + (
   Int4[{1, 4}, {2}, {5}, {3}] k[4, \[Gamma]] k[4, \[Mu]])/s[1, 4] + (
   Int4[{1, 4}, {3}, {2}, {5}] k[4, \[Gamma]] k[4, \[Mu]])/s[1, 4] + (
   Int4[{1, 4}, {3}, {5}, {2}] k[4, \[Gamma]] k[4, \[Mu]])/s[1, 4] + (
   Int4[{1, 4}, {5}, {2}, {3}] k[4, \[Gamma]] k[4, \[Mu]])/s[1, 4] + (
   Int4[{1, 4}, {5}, {3}, {2}] k[4, \[Gamma]] k[4, \[Mu]])/s[1, 4] + (
   Int4[{1, 5}, {2}, {3}, {4}] k[5, \[Gamma]] k[5, \[Mu]])/s[1, 5] + (
   Int4[{1, 5}, {2}, {4}, {3}] k[5, \[Gamma]] k[5, \[Mu]])/s[1, 5] + (
   Int4[{1, 5}, {3}, {2}, {4}] k[5, \[Gamma]] k[5, \[Mu]])/s[1, 5] + (
   Int4[{1, 5}, {3}, {4}, {2}] k[5, \[Gamma]] k[5, \[Mu]])/s[1, 5] + (
   Int4[{1, 5}, {4}, {2}, {3}] k[5, \[Gamma]] k[5, \[Mu]])/s[1, 5] + (
   Int4[{1, 5}, {4}, {3}, {2}] k[5, \[Gamma]] k[5, \[Mu]])/s[1, 5], 
 FT[EI[{1}, {2, 3}, {4}, {5}], 
   EIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}]] -> 
  1/4 Int5[{1}, {3}, {2}, {4}, {5}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {3}, {4}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + (Int4[{1, 2}, {3}, {4}, {5}] k[2, \[Gamma]])/
   s[1, 2] + (Int4[{1, 2}, {3}, {5}, {4}] k[2, \[Gamma]])/s[1, 2] + (
   Int4[{1, 2}, {4}, {3}, {5}] k[2, \[Gamma]])/s[1, 2] + (
   Int4[{1, 2}, {4}, {5}, {3}] k[2, \[Gamma]])/s[1, 2] + (
   Int4[{1, 2}, {5}, {3}, {4}] k[2, \[Gamma]])/s[1, 2] + (
   Int4[{1, 2}, {5}, {4}, {3}] k[2, \[Gamma]])/s[1, 2] - (
   Int4[{1, 3}, {2}, {4}, {5}] k[3, \[Gamma]])/s[1, 3] - (
   Int4[{1, 3}, {2}, {5}, {4}] k[3, \[Gamma]])/s[1, 3] - (
   Int4[{1, 3}, {4}, {2}, {5}] k[3, \[Gamma]])/s[1, 3] - (
   Int4[{1, 3}, {4}, {5}, {2}] k[3, \[Gamma]])/s[1, 3] - (
   Int4[{1, 3}, {5}, {2}, {4}] k[3, \[Gamma]])/s[1, 3] - (
   Int4[{1, 3}, {5}, {4}, {2}] k[3, \[Gamma]])/s[1, 3], 
 FT[EI[\[Mu]][{1}, {2}, {3}, {4}, {5}], EIb[{1}, {2, 3}, {4}, {5}]] ->
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {3}, {4}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + (
   Int4[{1, 2}, {3}, {4}, {5}] k[2, \[Mu]])/s[1, 2] + (
   Int4[{1, 2}, {3}, {5}, {4}] k[2, \[Mu]])/s[1, 2] + (
   Int4[{1, 2}, {4}, {3}, {5}] k[2, \[Mu]])/s[1, 2] + (
   Int4[{1, 2}, {4}, {5}, {3}] k[2, \[Mu]])/s[1, 2] + (
   Int4[{1, 2}, {5}, {3}, {4}] k[2, \[Mu]])/s[1, 2] + (
   Int4[{1, 2}, {5}, {4}, {3}] k[2, \[Mu]])/s[1, 2] - (
   Int4[{1, 3}, {2}, {4}, {5}] k[3, \[Mu]])/s[1, 3] - (
   Int4[{1, 3}, {2}, {5}, {4}] k[3, \[Mu]])/s[1, 3] - (
   Int4[{1, 3}, {4}, {2}, {5}] k[3, \[Mu]])/s[1, 3] - (
   Int4[{1, 3}, {4}, {5}, {2}] k[3, \[Mu]])/s[1, 3] - (
   Int4[{1, 3}, {5}, {2}, {4}] k[3, \[Mu]])/s[1, 3] - (
   Int4[{1, 3}, {5}, {4}, {2}] k[3, \[Mu]])/s[1, 3], 
 FT[EI[{1}, {2, 3}, {4}, {5}], EIb[{1}, {2, 3}, {4}, {5}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] + Int4[{1, 2}, {3}, {4}, {5}]/
   s[1, 2] + Int4[{1, 2}, {3}, {5}, {4}]/s[1, 2] + 
   Int4[{1, 2}, {4}, {3}, {5}]/s[1, 2] + Int4[{1, 2}, {4}, {5}, {3}]/
   s[1, 2] + Int4[{1, 2}, {5}, {3}, {4}]/s[1, 2] + 
   Int4[{1, 2}, {5}, {4}, {3}]/s[1, 2] + Int4[{1, 3}, {2}, {4}, {5}]/
   s[1, 3] + Int4[{1, 3}, {2}, {5}, {4}]/s[1, 3] + 
   Int4[{1, 3}, {4}, {2}, {5}]/s[1, 3] + Int4[{1, 3}, {4}, {5}, {2}]/
   s[1, 3] + Int4[{1, 3}, {5}, {2}, {4}]/s[1, 3] + 
   Int4[{1, 3}, {5}, {4}, {2}]/s[1, 3] + Int4[{1}, {4}, {5}, {2, 3}]/
   s[2, 3] + Int4[{1}, {4}, {2, 3}, {5}]/s[2, 3] + 
   Int4[{1}, {5}, {4}, {2, 3}]/s[2, 3] + Int4[{1}, {5}, {2, 3}, {4}]/
   s[2, 3] + Int4[{1}, {2, 3}, {4}, {5}]/s[2, 3] + 
   Int4[{1}, {2, 3}, {5}, {4}]/s[2, 3], 
 FT[EI[{1}, {2, 4}, {3}, {5}], 
   EIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}]] -> 
  1/4 Int5[{1}, {3}, {4}, {2}, {5}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {3}, {4}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + (Int4[{1, 2}, {3}, {4}, {5}] k[2, \[Gamma]])/
   s[1, 2] + (Int4[{1, 2}, {3}, {5}, {4}] k[2, \[Gamma]])/s[1, 2] + (
   Int4[{1, 2}, {4}, {3}, {5}] k[2, \[Gamma]])/s[1, 2] + (
   Int4[{1, 2}, {4}, {5}, {3}] k[2, \[Gamma]])/s[1, 2] + (
   Int4[{1, 2}, {5}, {3}, {4}] k[2, \[Gamma]])/s[1, 2] + (
   Int4[{1, 2}, {5}, {4}, {3}] k[2, \[Gamma]])/s[1, 2] - (
   Int4[{1, 4}, {2}, {3}, {5}] k[4, \[Gamma]])/s[1, 4] - (
   Int4[{1, 4}, {2}, {5}, {3}] k[4, \[Gamma]])/s[1, 4] - (
   Int4[{1, 4}, {3}, {2}, {5}] k[4, \[Gamma]])/s[1, 4] - (
   Int4[{1, 4}, {3}, {5}, {2}] k[4, \[Gamma]])/s[1, 4] - (
   Int4[{1, 4}, {5}, {2}, {3}] k[4, \[Gamma]])/s[1, 4] - (
   Int4[{1, 4}, {5}, {3}, {2}] k[4, \[Gamma]])/s[1, 4], 
 FT[EI[\[Mu]][{1}, {2}, {3}, {4}, {5}], EIb[{1}, {2, 4}, {3}, {5}]] ->
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {3}, {4}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + (
   Int4[{1, 2}, {3}, {4}, {5}] k[2, \[Mu]])/s[1, 2] + (
   Int4[{1, 2}, {3}, {5}, {4}] k[2, \[Mu]])/s[1, 2] + (
   Int4[{1, 2}, {4}, {3}, {5}] k[2, \[Mu]])/s[1, 2] + (
   Int4[{1, 2}, {4}, {5}, {3}] k[2, \[Mu]])/s[1, 2] + (
   Int4[{1, 2}, {5}, {3}, {4}] k[2, \[Mu]])/s[1, 2] + (
   Int4[{1, 2}, {5}, {4}, {3}] k[2, \[Mu]])/s[1, 2] - (
   Int4[{1, 4}, {2}, {3}, {5}] k[4, \[Mu]])/s[1, 4] - (
   Int4[{1, 4}, {2}, {5}, {3}] k[4, \[Mu]])/s[1, 4] - (
   Int4[{1, 4}, {3}, {2}, {5}] k[4, \[Mu]])/s[1, 4] - (
   Int4[{1, 4}, {3}, {5}, {2}] k[4, \[Mu]])/s[1, 4] - (
   Int4[{1, 4}, {5}, {2}, {3}] k[4, \[Mu]])/s[1, 4] - (
   Int4[{1, 4}, {5}, {3}, {2}] k[4, \[Mu]])/s[1, 4], 
 FT[EI[{1}, {2, 3}, {4}, {5}], EIb[{1}, {2, 4}, {3}, {5}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] - 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] - 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] - 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] - 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] - 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] - 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] - 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] - 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] + Int4[{1, 2}, {3}, {4}, {5}]/
   s[1, 2] + Int4[{1, 2}, {3}, {5}, {4}]/s[1, 2] + 
   Int4[{1, 2}, {4}, {3}, {5}]/s[1, 2] + Int4[{1, 2}, {4}, {5}, {3}]/
   s[1, 2] + Int4[{1, 2}, {5}, {3}, {4}]/s[1, 2] + 
   Int4[{1, 2}, {5}, {4}, {3}]/s[1, 2], 
 FT[EI[{1}, {2, 4}, {3}, {5}], EIb[{1}, {2, 3}, {4}, {5}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] - 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] - 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] - 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] - 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] - 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] - 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] - 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] - 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] + Int4[{1, 2}, {3}, {4}, {5}]/
   s[1, 2] + Int4[{1, 2}, {3}, {5}, {4}]/s[1, 2] + 
   Int4[{1, 2}, {4}, {3}, {5}]/s[1, 2] + Int4[{1, 2}, {4}, {5}, {3}]/
   s[1, 2] + Int4[{1, 2}, {5}, {3}, {4}]/s[1, 2] + 
   Int4[{1, 2}, {5}, {4}, {3}]/s[1, 2], 
 FT[EI[{1}, {2, 4}, {3}, {5}], EIb[{1}, {2, 4}, {3}, {5}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] + Int4[{1, 2}, {3}, {4}, {5}]/
   s[1, 2] + Int4[{1, 2}, {3}, {5}, {4}]/s[1, 2] + 
   Int4[{1, 2}, {4}, {3}, {5}]/s[1, 2] + Int4[{1, 2}, {4}, {5}, {3}]/
   s[1, 2] + Int4[{1, 2}, {5}, {3}, {4}]/s[1, 2] + 
   Int4[{1, 2}, {5}, {4}, {3}]/s[1, 2] + Int4[{1, 4}, {2}, {3}, {5}]/
   s[1, 4] + Int4[{1, 4}, {2}, {5}, {3}]/s[1, 4] + 
   Int4[{1, 4}, {3}, {2}, {5}]/s[1, 4] + Int4[{1, 4}, {3}, {5}, {2}]/
   s[1, 4] + Int4[{1, 4}, {5}, {2}, {3}]/s[1, 4] + 
   Int4[{1, 4}, {5}, {3}, {2}]/s[1, 4] + Int4[{1}, {3}, {5}, {2, 4}]/
   s[2, 4] + Int4[{1}, {3}, {2, 4}, {5}]/s[2, 4] + 
   Int4[{1}, {5}, {3}, {2, 4}]/s[2, 4] + Int4[{1}, {5}, {2, 4}, {3}]/
   s[2, 4] + Int4[{1}, {2, 4}, {3}, {5}]/s[2, 4] + 
   Int4[{1}, {2, 4}, {5}, {3}]/s[2, 4], 
 FT[EI[{1}, {2, 5}, {3}, {4}], 
   EIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}]] -> 
  1/4 Int5[{1}, {3}, {4}, {5}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {3}, {4}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + (Int4[{1, 2}, {3}, {4}, {5}] k[2, \[Gamma]])/
   s[1, 2] + (Int4[{1, 2}, {3}, {5}, {4}] k[2, \[Gamma]])/s[1, 2] + (
   Int4[{1, 2}, {4}, {3}, {5}] k[2, \[Gamma]])/s[1, 2] + (
   Int4[{1, 2}, {4}, {5}, {3}] k[2, \[Gamma]])/s[1, 2] + (
   Int4[{1, 2}, {5}, {3}, {4}] k[2, \[Gamma]])/s[1, 2] + (
   Int4[{1, 2}, {5}, {4}, {3}] k[2, \[Gamma]])/s[1, 2] - (
   Int4[{1, 5}, {2}, {3}, {4}] k[5, \[Gamma]])/s[1, 5] - (
   Int4[{1, 5}, {2}, {4}, {3}] k[5, \[Gamma]])/s[1, 5] - (
   Int4[{1, 5}, {3}, {2}, {4}] k[5, \[Gamma]])/s[1, 5] - (
   Int4[{1, 5}, {3}, {4}, {2}] k[5, \[Gamma]])/s[1, 5] - (
   Int4[{1, 5}, {4}, {2}, {3}] k[5, \[Gamma]])/s[1, 5] - (
   Int4[{1, 5}, {4}, {3}, {2}] k[5, \[Gamma]])/s[1, 5], 
 FT[EI[\[Mu]][{1}, {2}, {3}, {4}, {5}], EIb[{1}, {2, 5}, {3}, {4}]] ->
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {3}, {4}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + (
   Int4[{1, 2}, {3}, {4}, {5}] k[2, \[Mu]])/s[1, 2] + (
   Int4[{1, 2}, {3}, {5}, {4}] k[2, \[Mu]])/s[1, 2] + (
   Int4[{1, 2}, {4}, {3}, {5}] k[2, \[Mu]])/s[1, 2] + (
   Int4[{1, 2}, {4}, {5}, {3}] k[2, \[Mu]])/s[1, 2] + (
   Int4[{1, 2}, {5}, {3}, {4}] k[2, \[Mu]])/s[1, 2] + (
   Int4[{1, 2}, {5}, {4}, {3}] k[2, \[Mu]])/s[1, 2] - (
   Int4[{1, 5}, {2}, {3}, {4}] k[5, \[Mu]])/s[1, 5] - (
   Int4[{1, 5}, {2}, {4}, {3}] k[5, \[Mu]])/s[1, 5] - (
   Int4[{1, 5}, {3}, {2}, {4}] k[5, \[Mu]])/s[1, 5] - (
   Int4[{1, 5}, {3}, {4}, {2}] k[5, \[Mu]])/s[1, 5] - (
   Int4[{1, 5}, {4}, {2}, {3}] k[5, \[Mu]])/s[1, 5] - (
   Int4[{1, 5}, {4}, {3}, {2}] k[5, \[Mu]])/s[1, 5], 
 FT[EI[{1}, {2, 3}, {4}, {5}], EIb[{1}, {2, 5}, {3}, {4}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] - 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] - 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] - 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] - 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] - 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] - 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] - 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] - 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] + Int4[{1, 2}, {3}, {4}, {5}]/
   s[1, 2] + Int4[{1, 2}, {3}, {5}, {4}]/s[1, 2] + 
   Int4[{1, 2}, {4}, {3}, {5}]/s[1, 2] + Int4[{1, 2}, {4}, {5}, {3}]/
   s[1, 2] + Int4[{1, 2}, {5}, {3}, {4}]/s[1, 2] + 
   Int4[{1, 2}, {5}, {4}, {3}]/s[1, 2], 
 FT[EI[{1}, {2, 5}, {3}, {4}], EIb[{1}, {2, 3}, {4}, {5}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] - 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] - 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] - 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] - 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] - 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] - 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] - 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] - 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] + Int4[{1, 2}, {3}, {4}, {5}]/
   s[1, 2] + Int4[{1, 2}, {3}, {5}, {4}]/s[1, 2] + 
   Int4[{1, 2}, {4}, {3}, {5}]/s[1, 2] + Int4[{1, 2}, {4}, {5}, {3}]/
   s[1, 2] + Int4[{1, 2}, {5}, {3}, {4}]/s[1, 2] + 
   Int4[{1, 2}, {5}, {4}, {3}]/s[1, 2], 
 FT[EI[{1}, {2, 4}, {3}, {5}], EIb[{1}, {2, 5}, {3}, {4}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] - 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] - 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] - 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] - 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] - 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] - 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] - 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] - 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] + Int4[{1, 2}, {3}, {4}, {5}]/
   s[1, 2] + Int4[{1, 2}, {3}, {5}, {4}]/s[1, 2] + 
   Int4[{1, 2}, {4}, {3}, {5}]/s[1, 2] + Int4[{1, 2}, {4}, {5}, {3}]/
   s[1, 2] + Int4[{1, 2}, {5}, {3}, {4}]/s[1, 2] + 
   Int4[{1, 2}, {5}, {4}, {3}]/s[1, 2], 
 FT[EI[{1}, {2, 5}, {3}, {4}], EIb[{1}, {2, 4}, {3}, {5}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] - 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] - 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] - 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] - 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] - 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] - 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] - 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] - 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] + Int4[{1, 2}, {3}, {4}, {5}]/
   s[1, 2] + Int4[{1, 2}, {3}, {5}, {4}]/s[1, 2] + 
   Int4[{1, 2}, {4}, {3}, {5}]/s[1, 2] + Int4[{1, 2}, {4}, {5}, {3}]/
   s[1, 2] + Int4[{1, 2}, {5}, {3}, {4}]/s[1, 2] + 
   Int4[{1, 2}, {5}, {4}, {3}]/s[1, 2], 
 FT[EI[{1}, {2, 5}, {3}, {4}], EIb[{1}, {2, 5}, {3}, {4}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] + Int4[{1, 2}, {3}, {4}, {5}]/
   s[1, 2] + Int4[{1, 2}, {3}, {5}, {4}]/s[1, 2] + 
   Int4[{1, 2}, {4}, {3}, {5}]/s[1, 2] + Int4[{1, 2}, {4}, {5}, {3}]/
   s[1, 2] + Int4[{1, 2}, {5}, {3}, {4}]/s[1, 2] + 
   Int4[{1, 2}, {5}, {4}, {3}]/s[1, 2] + Int4[{1, 5}, {2}, {3}, {4}]/
   s[1, 5] + Int4[{1, 5}, {2}, {4}, {3}]/s[1, 5] + 
   Int4[{1, 5}, {3}, {2}, {4}]/s[1, 5] + Int4[{1, 5}, {3}, {4}, {2}]/
   s[1, 5] + Int4[{1, 5}, {4}, {2}, {3}]/s[1, 5] + 
   Int4[{1, 5}, {4}, {3}, {2}]/s[1, 5] + Int4[{1}, {3}, {4}, {2, 5}]/
   s[2, 5] + Int4[{1}, {3}, {2, 5}, {4}]/s[2, 5] + 
   Int4[{1}, {4}, {3}, {2, 5}]/s[2, 5] + Int4[{1}, {4}, {2, 5}, {3}]/
   s[2, 5] + Int4[{1}, {2, 5}, {3}, {4}]/s[2, 5] + 
   Int4[{1}, {2, 5}, {4}, {3}]/s[2, 5], 
 FT[EI[{1}, {3, 4}, {2}, {5}], 
   EIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}]] -> 
  1/4 Int5[{1}, {2}, {4}, {3}, {5}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {3}, {4}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + (Int4[{1, 3}, {2}, {4}, {5}] k[3, \[Gamma]])/
   s[1, 3] + (Int4[{1, 3}, {2}, {5}, {4}] k[3, \[Gamma]])/s[1, 3] + (
   Int4[{1, 3}, {4}, {2}, {5}] k[3, \[Gamma]])/s[1, 3] + (
   Int4[{1, 3}, {4}, {5}, {2}] k[3, \[Gamma]])/s[1, 3] + (
   Int4[{1, 3}, {5}, {2}, {4}] k[3, \[Gamma]])/s[1, 3] + (
   Int4[{1, 3}, {5}, {4}, {2}] k[3, \[Gamma]])/s[1, 3] - (
   Int4[{1, 4}, {2}, {3}, {5}] k[4, \[Gamma]])/s[1, 4] - (
   Int4[{1, 4}, {2}, {5}, {3}] k[4, \[Gamma]])/s[1, 4] - (
   Int4[{1, 4}, {3}, {2}, {5}] k[4, \[Gamma]])/s[1, 4] - (
   Int4[{1, 4}, {3}, {5}, {2}] k[4, \[Gamma]])/s[1, 4] - (
   Int4[{1, 4}, {5}, {2}, {3}] k[4, \[Gamma]])/s[1, 4] - (
   Int4[{1, 4}, {5}, {3}, {2}] k[4, \[Gamma]])/s[1, 4], 
 FT[EI[\[Mu]][{1}, {2}, {3}, {4}, {5}], EIb[{1}, {3, 4}, {2}, {5}]] ->
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {3}, {4}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + (
   Int4[{1, 3}, {2}, {4}, {5}] k[3, \[Mu]])/s[1, 3] + (
   Int4[{1, 3}, {2}, {5}, {4}] k[3, \[Mu]])/s[1, 3] + (
   Int4[{1, 3}, {4}, {2}, {5}] k[3, \[Mu]])/s[1, 3] + (
   Int4[{1, 3}, {4}, {5}, {2}] k[3, \[Mu]])/s[1, 3] + (
   Int4[{1, 3}, {5}, {2}, {4}] k[3, \[Mu]])/s[1, 3] + (
   Int4[{1, 3}, {5}, {4}, {2}] k[3, \[Mu]])/s[1, 3] - (
   Int4[{1, 4}, {2}, {3}, {5}] k[4, \[Mu]])/s[1, 4] - (
   Int4[{1, 4}, {2}, {5}, {3}] k[4, \[Mu]])/s[1, 4] - (
   Int4[{1, 4}, {3}, {2}, {5}] k[4, \[Mu]])/s[1, 4] - (
   Int4[{1, 4}, {3}, {5}, {2}] k[4, \[Mu]])/s[1, 4] - (
   Int4[{1, 4}, {5}, {2}, {3}] k[4, \[Mu]])/s[1, 4] - (
   Int4[{1, 4}, {5}, {3}, {2}] k[4, \[Mu]])/s[1, 4], 
 FT[EI[{1}, {2, 3}, {4}, {5}], EIb[{1}, {3, 4}, {2}, {5}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] - 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] - 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] - 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] - 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] - 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] - 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] - 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] - 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] - 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] - 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] - 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] - 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] - 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] - 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] - 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] - 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] - Int4[{1, 3}, {2}, {4}, {5}]/
   s[1, 3] - Int4[{1, 3}, {2}, {5}, {4}]/s[1, 3] - 
   Int4[{1, 3}, {4}, {2}, {5}]/s[1, 3] - Int4[{1, 3}, {4}, {5}, {2}]/
   s[1, 3] - Int4[{1, 3}, {5}, {2}, {4}]/s[1, 3] - 
   Int4[{1, 3}, {5}, {4}, {2}]/s[1, 3], 
 FT[EI[{1}, {3, 4}, {2}, {5}], EIb[{1}, {2, 3}, {4}, {5}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] - 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] - 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] - 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] - 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] - 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] - 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] - 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] - 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] - 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] - 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] - 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] - 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] - 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] - 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] - 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] - 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] - Int4[{1, 3}, {2}, {4}, {5}]/
   s[1, 3] - Int4[{1, 3}, {2}, {5}, {4}]/s[1, 3] - 
   Int4[{1, 3}, {4}, {2}, {5}]/s[1, 3] - Int4[{1, 3}, {4}, {5}, {2}]/
   s[1, 3] - Int4[{1, 3}, {5}, {2}, {4}]/s[1, 3] - 
   Int4[{1, 3}, {5}, {4}, {2}]/s[1, 3], 
 FT[EI[{1}, {2, 4}, {3}, {5}], EIb[{1}, {3, 4}, {2}, {5}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] - 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] - 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] - 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] - 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] - 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] - 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] - 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] - 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] + Int4[{1, 4}, {2}, {3}, {5}]/
   s[1, 4] + Int4[{1, 4}, {2}, {5}, {3}]/s[1, 4] + 
   Int4[{1, 4}, {3}, {2}, {5}]/s[1, 4] + Int4[{1, 4}, {3}, {5}, {2}]/
   s[1, 4] + Int4[{1, 4}, {5}, {2}, {3}]/s[1, 4] + 
   Int4[{1, 4}, {5}, {3}, {2}]/s[1, 4], 
 FT[EI[{1}, {3, 4}, {2}, {5}], EIb[{1}, {2, 4}, {3}, {5}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] - 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] - 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] - 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] - 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] - 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] - 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] - 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] - 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] + Int4[{1, 4}, {2}, {3}, {5}]/
   s[1, 4] + Int4[{1, 4}, {2}, {5}, {3}]/s[1, 4] + 
   Int4[{1, 4}, {3}, {2}, {5}]/s[1, 4] + Int4[{1, 4}, {3}, {5}, {2}]/
   s[1, 4] + Int4[{1, 4}, {5}, {2}, {3}]/s[1, 4] + 
   Int4[{1, 4}, {5}, {3}, {2}]/s[1, 4], 
 FT[EI[{1}, {2, 5}, {3}, {4}], EIb[{1}, {3, 4}, {2}, {5}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] - 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] - 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] - 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] - 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] - 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] - 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] - 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] - 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] - 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] - 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] - 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] - 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}], 
 FT[EI[{1}, {3, 4}, {2}, {5}], EIb[{1}, {2, 5}, {3}, {4}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] - 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] - 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] - 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] - 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] - 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] - 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] - 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] - 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] - 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] - 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] - 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] - 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}], 
 FT[EI[{1}, {3, 4}, {2}, {5}], EIb[{1}, {3, 4}, {2}, {5}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] + Int4[{1, 3}, {2}, {4}, {5}]/
   s[1, 3] + Int4[{1, 3}, {2}, {5}, {4}]/s[1, 3] + 
   Int4[{1, 3}, {4}, {2}, {5}]/s[1, 3] + Int4[{1, 3}, {4}, {5}, {2}]/
   s[1, 3] + Int4[{1, 3}, {5}, {2}, {4}]/s[1, 3] + 
   Int4[{1, 3}, {5}, {4}, {2}]/s[1, 3] + Int4[{1, 4}, {2}, {3}, {5}]/
   s[1, 4] + Int4[{1, 4}, {2}, {5}, {3}]/s[1, 4] + 
   Int4[{1, 4}, {3}, {2}, {5}]/s[1, 4] + Int4[{1, 4}, {3}, {5}, {2}]/
   s[1, 4] + Int4[{1, 4}, {5}, {2}, {3}]/s[1, 4] + 
   Int4[{1, 4}, {5}, {3}, {2}]/s[1, 4] + Int4[{1}, {2}, {5}, {3, 4}]/
   s[3, 4] + Int4[{1}, {2}, {3, 4}, {5}]/s[3, 4] + 
   Int4[{1}, {5}, {2}, {3, 4}]/s[3, 4] + Int4[{1}, {5}, {3, 4}, {2}]/
   s[3, 4] + Int4[{1}, {3, 4}, {2}, {5}]/s[3, 4] + 
   Int4[{1}, {3, 4}, {5}, {2}]/s[3, 4], 
 FT[EI[{1}, {3, 5}, {2}, {4}], 
   EIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}]] -> 
  1/4 Int5[{1}, {2}, {4}, {5}, {3}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {3}, {4}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + (Int4[{1, 3}, {2}, {4}, {5}] k[3, \[Gamma]])/
   s[1, 3] + (Int4[{1, 3}, {2}, {5}, {4}] k[3, \[Gamma]])/s[1, 3] + (
   Int4[{1, 3}, {4}, {2}, {5}] k[3, \[Gamma]])/s[1, 3] + (
   Int4[{1, 3}, {4}, {5}, {2}] k[3, \[Gamma]])/s[1, 3] + (
   Int4[{1, 3}, {5}, {2}, {4}] k[3, \[Gamma]])/s[1, 3] + (
   Int4[{1, 3}, {5}, {4}, {2}] k[3, \[Gamma]])/s[1, 3] - (
   Int4[{1, 5}, {2}, {3}, {4}] k[5, \[Gamma]])/s[1, 5] - (
   Int4[{1, 5}, {2}, {4}, {3}] k[5, \[Gamma]])/s[1, 5] - (
   Int4[{1, 5}, {3}, {2}, {4}] k[5, \[Gamma]])/s[1, 5] - (
   Int4[{1, 5}, {3}, {4}, {2}] k[5, \[Gamma]])/s[1, 5] - (
   Int4[{1, 5}, {4}, {2}, {3}] k[5, \[Gamma]])/s[1, 5] - (
   Int4[{1, 5}, {4}, {3}, {2}] k[5, \[Gamma]])/s[1, 5], 
 FT[EI[\[Mu]][{1}, {2}, {3}, {4}, {5}], EIb[{1}, {3, 5}, {2}, {4}]] ->
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {3}, {4}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + (
   Int4[{1, 3}, {2}, {4}, {5}] k[3, \[Mu]])/s[1, 3] + (
   Int4[{1, 3}, {2}, {5}, {4}] k[3, \[Mu]])/s[1, 3] + (
   Int4[{1, 3}, {4}, {2}, {5}] k[3, \[Mu]])/s[1, 3] + (
   Int4[{1, 3}, {4}, {5}, {2}] k[3, \[Mu]])/s[1, 3] + (
   Int4[{1, 3}, {5}, {2}, {4}] k[3, \[Mu]])/s[1, 3] + (
   Int4[{1, 3}, {5}, {4}, {2}] k[3, \[Mu]])/s[1, 3] - (
   Int4[{1, 5}, {2}, {3}, {4}] k[5, \[Mu]])/s[1, 5] - (
   Int4[{1, 5}, {2}, {4}, {3}] k[5, \[Mu]])/s[1, 5] - (
   Int4[{1, 5}, {3}, {2}, {4}] k[5, \[Mu]])/s[1, 5] - (
   Int4[{1, 5}, {3}, {4}, {2}] k[5, \[Mu]])/s[1, 5] - (
   Int4[{1, 5}, {4}, {2}, {3}] k[5, \[Mu]])/s[1, 5] - (
   Int4[{1, 5}, {4}, {3}, {2}] k[5, \[Mu]])/s[1, 5], 
 FT[EI[{1}, {2, 3}, {4}, {5}], EIb[{1}, {3, 5}, {2}, {4}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] - 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] - 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] - 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] - 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] - 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] - 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] - 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] - 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] - 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] - 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] - 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] - 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] - 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] - 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] - 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] - 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] - Int4[{1, 3}, {2}, {4}, {5}]/
   s[1, 3] - Int4[{1, 3}, {2}, {5}, {4}]/s[1, 3] - 
   Int4[{1, 3}, {4}, {2}, {5}]/s[1, 3] - Int4[{1, 3}, {4}, {5}, {2}]/
   s[1, 3] - Int4[{1, 3}, {5}, {2}, {4}]/s[1, 3] - 
   Int4[{1, 3}, {5}, {4}, {2}]/s[1, 3], 
 FT[EI[{1}, {3, 5}, {2}, {4}], EIb[{1}, {2, 3}, {4}, {5}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] - 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] - 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] - 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] - 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] - 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] - 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] - 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] - 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] - 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] - 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] - 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] - 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] - 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] - 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] - 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] - 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] - Int4[{1, 3}, {2}, {4}, {5}]/
   s[1, 3] - Int4[{1, 3}, {2}, {5}, {4}]/s[1, 3] - 
   Int4[{1, 3}, {4}, {2}, {5}]/s[1, 3] - Int4[{1, 3}, {4}, {5}, {2}]/
   s[1, 3] - Int4[{1, 3}, {5}, {2}, {4}]/s[1, 3] - 
   Int4[{1, 3}, {5}, {4}, {2}]/s[1, 3], 
 FT[EI[{1}, {2, 4}, {3}, {5}], EIb[{1}, {3, 5}, {2}, {4}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] - 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] - 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] - 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] - 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] - 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] - 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] - 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] - 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] - 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] - 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] - 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] - 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}], 
 FT[EI[{1}, {3, 5}, {2}, {4}], EIb[{1}, {2, 4}, {3}, {5}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] - 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] - 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] - 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] - 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] - 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] - 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] - 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] - 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] - 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] - 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] - 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] - 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}], 
 FT[EI[{1}, {2, 5}, {3}, {4}], EIb[{1}, {3, 5}, {2}, {4}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] - 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] - 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] - 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] - 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] - 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] - 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] - 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] - 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] + Int4[{1, 5}, {2}, {3}, {4}]/
   s[1, 5] + Int4[{1, 5}, {2}, {4}, {3}]/s[1, 5] + 
   Int4[{1, 5}, {3}, {2}, {4}]/s[1, 5] + Int4[{1, 5}, {3}, {4}, {2}]/
   s[1, 5] + Int4[{1, 5}, {4}, {2}, {3}]/s[1, 5] + 
   Int4[{1, 5}, {4}, {3}, {2}]/s[1, 5], 
 FT[EI[{1}, {3, 5}, {2}, {4}], EIb[{1}, {2, 5}, {3}, {4}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] - 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] - 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] - 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] - 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] - 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] - 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] - 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] - 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] + Int4[{1, 5}, {2}, {3}, {4}]/
   s[1, 5] + Int4[{1, 5}, {2}, {4}, {3}]/s[1, 5] + 
   Int4[{1, 5}, {3}, {2}, {4}]/s[1, 5] + Int4[{1, 5}, {3}, {4}, {2}]/
   s[1, 5] + Int4[{1, 5}, {4}, {2}, {3}]/s[1, 5] + 
   Int4[{1, 5}, {4}, {3}, {2}]/s[1, 5], 
 FT[EI[{1}, {3, 4}, {2}, {5}], EIb[{1}, {3, 5}, {2}, {4}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] - 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] - 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] - 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] - 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] - 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] - 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] - 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] - 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] + Int4[{1, 3}, {2}, {4}, {5}]/
   s[1, 3] + Int4[{1, 3}, {2}, {5}, {4}]/s[1, 3] + 
   Int4[{1, 3}, {4}, {2}, {5}]/s[1, 3] + Int4[{1, 3}, {4}, {5}, {2}]/
   s[1, 3] + Int4[{1, 3}, {5}, {2}, {4}]/s[1, 3] + 
   Int4[{1, 3}, {5}, {4}, {2}]/s[1, 3], 
 FT[EI[{1}, {3, 5}, {2}, {4}], EIb[{1}, {3, 4}, {2}, {5}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] - 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] - 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] - 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] - 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] - 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] - 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] - 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] - 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] + Int4[{1, 3}, {2}, {4}, {5}]/
   s[1, 3] + Int4[{1, 3}, {2}, {5}, {4}]/s[1, 3] + 
   Int4[{1, 3}, {4}, {2}, {5}]/s[1, 3] + Int4[{1, 3}, {4}, {5}, {2}]/
   s[1, 3] + Int4[{1, 3}, {5}, {2}, {4}]/s[1, 3] + 
   Int4[{1, 3}, {5}, {4}, {2}]/s[1, 3], 
 FT[EI[{1}, {3, 5}, {2}, {4}], EIb[{1}, {3, 5}, {2}, {4}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] + Int4[{1, 3}, {2}, {4}, {5}]/
   s[1, 3] + Int4[{1, 3}, {2}, {5}, {4}]/s[1, 3] + 
   Int4[{1, 3}, {4}, {2}, {5}]/s[1, 3] + Int4[{1, 3}, {4}, {5}, {2}]/
   s[1, 3] + Int4[{1, 3}, {5}, {2}, {4}]/s[1, 3] + 
   Int4[{1, 3}, {5}, {4}, {2}]/s[1, 3] + Int4[{1, 5}, {2}, {3}, {4}]/
   s[1, 5] + Int4[{1, 5}, {2}, {4}, {3}]/s[1, 5] + 
   Int4[{1, 5}, {3}, {2}, {4}]/s[1, 5] + Int4[{1, 5}, {3}, {4}, {2}]/
   s[1, 5] + Int4[{1, 5}, {4}, {2}, {3}]/s[1, 5] + 
   Int4[{1, 5}, {4}, {3}, {2}]/s[1, 5] + Int4[{1}, {2}, {4}, {3, 5}]/
   s[3, 5] + Int4[{1}, {2}, {3, 5}, {4}]/s[3, 5] + 
   Int4[{1}, {4}, {2}, {3, 5}]/s[3, 5] + Int4[{1}, {4}, {3, 5}, {2}]/
   s[3, 5] + Int4[{1}, {3, 5}, {2}, {4}]/s[3, 5] + 
   Int4[{1}, {3, 5}, {4}, {2}]/s[3, 5], 
 FT[EI[{1}, {4, 5}, {2}, {3}], 
   EIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}]] -> 
  1/4 Int5[{1}, {2}, {3}, {5}, {4}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] (-k[2, \[Gamma]] - 
      k[3, \[Gamma]] - k[4, \[Gamma]] - k[5, \[Gamma]] - 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {3}, {4}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] (k[2, \[Gamma]] + 
      k[3, \[Gamma]] + k[4, \[Gamma]] + k[5, \[Gamma]] + 
      2 l[\[Gamma]]) + (Int4[{1, 4}, {2}, {3}, {5}] k[4, \[Gamma]])/
   s[1, 4] + (Int4[{1, 4}, {2}, {5}, {3}] k[4, \[Gamma]])/s[1, 4] + (
   Int4[{1, 4}, {3}, {2}, {5}] k[4, \[Gamma]])/s[1, 4] + (
   Int4[{1, 4}, {3}, {5}, {2}] k[4, \[Gamma]])/s[1, 4] + (
   Int4[{1, 4}, {5}, {2}, {3}] k[4, \[Gamma]])/s[1, 4] + (
   Int4[{1, 4}, {5}, {3}, {2}] k[4, \[Gamma]])/s[1, 4] - (
   Int4[{1, 5}, {2}, {3}, {4}] k[5, \[Gamma]])/s[1, 5] - (
   Int4[{1, 5}, {2}, {4}, {3}] k[5, \[Gamma]])/s[1, 5] - (
   Int4[{1, 5}, {3}, {2}, {4}] k[5, \[Gamma]])/s[1, 5] - (
   Int4[{1, 5}, {3}, {4}, {2}] k[5, \[Gamma]])/s[1, 5] - (
   Int4[{1, 5}, {4}, {2}, {3}] k[5, \[Gamma]])/s[1, 5] - (
   Int4[{1, 5}, {4}, {3}, {2}] k[5, \[Gamma]])/s[1, 5], 
 FT[EI[\[Mu]][{1}, {2}, {3}, {4}, {5}], EIb[{1}, {4, 5}, {2}, {3}]] ->
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] (-k[2, \[Mu]] - k[3, \[Mu]] - 
      k[4, \[Mu]] - k[5, \[Mu]] - 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {3}, {4}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] (k[2, \[Mu]] + k[3, \[Mu]] + 
      k[4, \[Mu]] + k[5, \[Mu]] + 2 l[\[Mu]]) + (
   Int4[{1, 4}, {2}, {3}, {5}] k[4, \[Mu]])/s[1, 4] + (
   Int4[{1, 4}, {2}, {5}, {3}] k[4, \[Mu]])/s[1, 4] + (
   Int4[{1, 4}, {3}, {2}, {5}] k[4, \[Mu]])/s[1, 4] + (
   Int4[{1, 4}, {3}, {5}, {2}] k[4, \[Mu]])/s[1, 4] + (
   Int4[{1, 4}, {5}, {2}, {3}] k[4, \[Mu]])/s[1, 4] + (
   Int4[{1, 4}, {5}, {3}, {2}] k[4, \[Mu]])/s[1, 4] - (
   Int4[{1, 5}, {2}, {3}, {4}] k[5, \[Mu]])/s[1, 5] - (
   Int4[{1, 5}, {2}, {4}, {3}] k[5, \[Mu]])/s[1, 5] - (
   Int4[{1, 5}, {3}, {2}, {4}] k[5, \[Mu]])/s[1, 5] - (
   Int4[{1, 5}, {3}, {4}, {2}] k[5, \[Mu]])/s[1, 5] - (
   Int4[{1, 5}, {4}, {2}, {3}] k[5, \[Mu]])/s[1, 5] - (
   Int4[{1, 5}, {4}, {3}, {2}] k[5, \[Mu]])/s[1, 5], 
 FT[EI[{1}, {2, 3}, {4}, {5}], EIb[{1}, {4, 5}, {2}, {3}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] - 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] - 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] - 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] - 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] - 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] - 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] - 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] - 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] - 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] - 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] - 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] - 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}], 
 FT[EI[{1}, {4, 5}, {2}, {3}], EIb[{1}, {2, 3}, {4}, {5}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] - 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] - 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] - 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] - 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] - 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] - 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] - 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] - 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] - 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] - 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] - 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] - 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}], 
 FT[EI[{1}, {2, 4}, {3}, {5}], EIb[{1}, {4, 5}, {2}, {3}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] - 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] - 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] - 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] - 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] - 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] - 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] - 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] - 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] - 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] - 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] - 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] - 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] - 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] - 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] - 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] - 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] - Int4[{1, 4}, {2}, {3}, {5}]/
   s[1, 4] - Int4[{1, 4}, {2}, {5}, {3}]/s[1, 4] - 
   Int4[{1, 4}, {3}, {2}, {5}]/s[1, 4] - Int4[{1, 4}, {3}, {5}, {2}]/
   s[1, 4] - Int4[{1, 4}, {5}, {2}, {3}]/s[1, 4] - 
   Int4[{1, 4}, {5}, {3}, {2}]/s[1, 4], 
 FT[EI[{1}, {4, 5}, {2}, {3}], EIb[{1}, {2, 4}, {3}, {5}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] - 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] - 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] - 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] - 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] - 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] - 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] - 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] - 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] - 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] - 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] - 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] - 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] - 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] - 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] - 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] - 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] - Int4[{1, 4}, {2}, {3}, {5}]/
   s[1, 4] - Int4[{1, 4}, {2}, {5}, {3}]/s[1, 4] - 
   Int4[{1, 4}, {3}, {2}, {5}]/s[1, 4] - Int4[{1, 4}, {3}, {5}, {2}]/
   s[1, 4] - Int4[{1, 4}, {5}, {2}, {3}]/s[1, 4] - 
   Int4[{1, 4}, {5}, {3}, {2}]/s[1, 4], 
 FT[EI[{1}, {2, 5}, {3}, {4}], EIb[{1}, {4, 5}, {2}, {3}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] - 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] - 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] - 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] - 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] - 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] - 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] - 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] - 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] + Int4[{1, 5}, {2}, {3}, {4}]/
   s[1, 5] + Int4[{1, 5}, {2}, {4}, {3}]/s[1, 5] + 
   Int4[{1, 5}, {3}, {2}, {4}]/s[1, 5] + Int4[{1, 5}, {3}, {4}, {2}]/
   s[1, 5] + Int4[{1, 5}, {4}, {2}, {3}]/s[1, 5] + 
   Int4[{1, 5}, {4}, {3}, {2}]/s[1, 5], 
 FT[EI[{1}, {4, 5}, {2}, {3}], EIb[{1}, {2, 5}, {3}, {4}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] - 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] - 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] - 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] - 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] - 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] - 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] - 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] - 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] + Int4[{1, 5}, {2}, {3}, {4}]/
   s[1, 5] + Int4[{1, 5}, {2}, {4}, {3}]/s[1, 5] + 
   Int4[{1, 5}, {3}, {2}, {4}]/s[1, 5] + Int4[{1, 5}, {3}, {4}, {2}]/
   s[1, 5] + Int4[{1, 5}, {4}, {2}, {3}]/s[1, 5] + 
   Int4[{1, 5}, {4}, {3}, {2}]/s[1, 5], 
 FT[EI[{1}, {3, 4}, {2}, {5}], EIb[{1}, {4, 5}, {2}, {3}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] - 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] - 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] - 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] - 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] - 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] - 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] - 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] - 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] - 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] - 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] - 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] - 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] - 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] - 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] - 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] - 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] - Int4[{1, 4}, {2}, {3}, {5}]/
   s[1, 4] - Int4[{1, 4}, {2}, {5}, {3}]/s[1, 4] - 
   Int4[{1, 4}, {3}, {2}, {5}]/s[1, 4] - Int4[{1, 4}, {3}, {5}, {2}]/
   s[1, 4] - Int4[{1, 4}, {5}, {2}, {3}]/s[1, 4] - 
   Int4[{1, 4}, {5}, {3}, {2}]/s[1, 4], 
 FT[EI[{1}, {4, 5}, {2}, {3}], EIb[{1}, {3, 4}, {2}, {5}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] - 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] - 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] - 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] - 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] - 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] - 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] - 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] - 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] - 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] - 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] - 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] - 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] - 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] - 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] - 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] - 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] - Int4[{1, 4}, {2}, {3}, {5}]/
   s[1, 4] - Int4[{1, 4}, {2}, {5}, {3}]/s[1, 4] - 
   Int4[{1, 4}, {3}, {2}, {5}]/s[1, 4] - Int4[{1, 4}, {3}, {5}, {2}]/
   s[1, 4] - Int4[{1, 4}, {5}, {2}, {3}]/s[1, 4] - 
   Int4[{1, 4}, {5}, {3}, {2}]/s[1, 4], 
 FT[EI[{1}, {3, 5}, {2}, {4}], EIb[{1}, {4, 5}, {2}, {3}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] - 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] - 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] - 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] - 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] - 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] - 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] - 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] - 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] + Int4[{1, 5}, {2}, {3}, {4}]/
   s[1, 5] + Int4[{1, 5}, {2}, {4}, {3}]/s[1, 5] + 
   Int4[{1, 5}, {3}, {2}, {4}]/s[1, 5] + Int4[{1, 5}, {3}, {4}, {2}]/
   s[1, 5] + Int4[{1, 5}, {4}, {2}, {3}]/s[1, 5] + 
   Int4[{1, 5}, {4}, {3}, {2}]/s[1, 5], 
 FT[EI[{1}, {4, 5}, {2}, {3}], EIb[{1}, {3, 5}, {2}, {4}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] - 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] - 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] - 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] - 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] - 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] - 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] - 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] - 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] + Int4[{1, 5}, {2}, {3}, {4}]/
   s[1, 5] + Int4[{1, 5}, {2}, {4}, {3}]/s[1, 5] + 
   Int4[{1, 5}, {3}, {2}, {4}]/s[1, 5] + Int4[{1, 5}, {3}, {4}, {2}]/
   s[1, 5] + Int4[{1, 5}, {4}, {2}, {3}]/s[1, 5] + 
   Int4[{1, 5}, {4}, {3}, {2}]/s[1, 5], 
 FT[EI[{1}, {4, 5}, {2}, {3}], EIb[{1}, {4, 5}, {2}, {3}]] -> 
  1/4 Int5[{1}, {2}, {3}, {4}, {5}] + 
   1/4 Int5[{1}, {2}, {3}, {5}, {4}] + 
   1/4 Int5[{1}, {2}, {4}, {3}, {5}] + 
   1/4 Int5[{1}, {2}, {4}, {5}, {3}] + 
   1/4 Int5[{1}, {2}, {5}, {3}, {4}] + 
   1/4 Int5[{1}, {2}, {5}, {4}, {3}] + 
   1/4 Int5[{1}, {3}, {2}, {4}, {5}] + 
   1/4 Int5[{1}, {3}, {2}, {5}, {4}] + 
   1/4 Int5[{1}, {3}, {4}, {2}, {5}] + 
   1/4 Int5[{1}, {3}, {4}, {5}, {2}] + 
   1/4 Int5[{1}, {3}, {5}, {2}, {4}] + 
   1/4 Int5[{1}, {3}, {5}, {4}, {2}] + 
   1/4 Int5[{1}, {4}, {2}, {3}, {5}] + 
   1/4 Int5[{1}, {4}, {2}, {5}, {3}] + 
   1/4 Int5[{1}, {4}, {3}, {2}, {5}] + 
   1/4 Int5[{1}, {4}, {3}, {5}, {2}] + 
   1/4 Int5[{1}, {4}, {5}, {2}, {3}] + 
   1/4 Int5[{1}, {4}, {5}, {3}, {2}] + 
   1/4 Int5[{1}, {5}, {2}, {3}, {4}] + 
   1/4 Int5[{1}, {5}, {2}, {4}, {3}] + 
   1/4 Int5[{1}, {5}, {3}, {2}, {4}] + 
   1/4 Int5[{1}, {5}, {3}, {4}, {2}] + 
   1/4 Int5[{1}, {5}, {4}, {2}, {3}] + 
   1/4 Int5[{1}, {5}, {4}, {3}, {2}] + Int4[{1, 4}, {2}, {3}, {5}]/
   s[1, 4] + Int4[{1, 4}, {2}, {5}, {3}]/s[1, 4] + 
   Int4[{1, 4}, {3}, {2}, {5}]/s[1, 4] + Int4[{1, 4}, {3}, {5}, {2}]/
   s[1, 4] + Int4[{1, 4}, {5}, {2}, {3}]/s[1, 4] + 
   Int4[{1, 4}, {5}, {3}, {2}]/s[1, 4] + Int4[{1, 5}, {2}, {3}, {4}]/
   s[1, 5] + Int4[{1, 5}, {2}, {4}, {3}]/s[1, 5] + 
   Int4[{1, 5}, {3}, {2}, {4}]/s[1, 5] + Int4[{1, 5}, {3}, {4}, {2}]/
   s[1, 5] + Int4[{1, 5}, {4}, {2}, {3}]/s[1, 5] + 
   Int4[{1, 5}, {4}, {3}, {2}]/s[1, 5] + Int4[{1}, {2}, {3}, {4, 5}]/
   s[4, 5] + Int4[{1}, {2}, {4, 5}, {3}]/s[4, 5] + 
   Int4[{1}, {3}, {2}, {4, 5}]/s[4, 5] + Int4[{1}, {3}, {4, 5}, {2}]/
   s[4, 5] + Int4[{1}, {4, 5}, {2}, {3}]/s[4, 5] + 
   Int4[{1}, {4, 5}, {3}, {2}]/s[4, 5]};


(* ::Subsubsection::Closed:: *)
(*Numerator Replacement Rules*)


(* cf. (4.4)*)


ruleNum5 = {nPent[1, 2, 3, 4, 5] -> 
  1/4 (CI[{1}, {2, 3}, 4, 5] s[2, 3] + CI[{1}, {2, 4}, 3, 5] s[2, 4] +
       CI[{1}, {2, 5}, 3, 4] s[2, 5] + CI[{1}, {3, 4}, 2, 5] s[3, 4] +
       CI[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CI[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPent[1, 2, 3, 5, 4] -> 
  1/4 (CI[{1}, {2, 3}, 4, 5] s[2, 3] + CI[{1}, {2, 4}, 3, 5] s[2, 4] +
       CI[{1}, {2, 5}, 3, 4] s[2, 5] + CI[{1}, {3, 4}, 2, 5] s[3, 4] +
       CI[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CI[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPent[1, 2, 4, 3, 5] -> 
  1/4 (CI[{1}, {2, 3}, 4, 5] s[2, 3] + CI[{1}, {2, 4}, 3, 5] s[2, 4] +
       CI[{1}, {2, 5}, 3, 4] s[2, 5] + CI[{1}, {4, 3}, 2, 5] s[3, 4] +
       CI[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CI[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPent[1, 2, 4, 5, 3] -> 
  1/4 (CI[{1}, {2, 3}, 4, 5] s[2, 3] + CI[{1}, {2, 4}, 3, 5] s[2, 4] +
       CI[{1}, {2, 5}, 3, 4] s[2, 5] + CI[{1}, {4, 3}, 2, 5] s[3, 4] +
       CI[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CI[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPent[1, 2, 5, 3, 4] -> 
  1/4 (CI[{1}, {2, 3}, 4, 5] s[2, 3] + CI[{1}, {2, 4}, 3, 5] s[2, 4] +
       CI[{1}, {2, 5}, 3, 4] s[2, 5] + CI[{1}, {3, 4}, 2, 5] s[3, 4] +
       CI[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CI[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPent[1, 2, 5, 4, 3] -> 
  1/4 (CI[{1}, {2, 3}, 4, 5] s[2, 3] + CI[{1}, {2, 4}, 3, 5] s[2, 4] +
       CI[{1}, {2, 5}, 3, 4] s[2, 5] + CI[{1}, {4, 3}, 2, 5] s[3, 4] +
       CI[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CI[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPent[1, 3, 2, 4, 5] -> 
  1/4 (CI[{1}, {3, 2}, 4, 5] s[2, 3] + CI[{1}, {2, 4}, 3, 5] s[2, 4] +
       CI[{1}, {2, 5}, 3, 4] s[2, 5] + CI[{1}, {3, 4}, 2, 5] s[3, 4] +
       CI[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CI[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPent[1, 3, 2, 5, 4] -> 
  1/4 (CI[{1}, {3, 2}, 4, 5] s[2, 3] + CI[{1}, {2, 4}, 3, 5] s[2, 4] +
       CI[{1}, {2, 5}, 3, 4] s[2, 5] + CI[{1}, {3, 4}, 2, 5] s[3, 4] +
       CI[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CI[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPent[1, 3, 4, 2, 5] -> 
  1/4 (CI[{1}, {3, 2}, 4, 5] s[2, 3] + CI[{1}, {4, 2}, 3, 5] s[2, 4] +
       CI[{1}, {2, 5}, 3, 4] s[2, 5] + CI[{1}, {3, 4}, 2, 5] s[3, 4] +
       CI[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CI[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPent[1, 3, 4, 5, 2] -> 
  1/4 (CI[{1}, {3, 2}, 4, 5] s[2, 3] + CI[{1}, {4, 2}, 3, 5] s[2, 4] +
       CI[{1}, {5, 2}, 3, 4] s[2, 5] + CI[{1}, {3, 4}, 2, 5] s[3, 4] +
       CI[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CI[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPent[1, 3, 5, 2, 4] -> 
  1/4 (CI[{1}, {3, 2}, 4, 5] s[2, 3] + CI[{1}, {2, 4}, 3, 5] s[2, 4] +
       CI[{1}, {5, 2}, 3, 4] s[2, 5] + CI[{1}, {3, 4}, 2, 5] s[3, 4] +
       CI[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CI[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPent[1, 3, 5, 4, 2] -> 
  1/4 (CI[{1}, {3, 2}, 4, 5] s[2, 3] + CI[{1}, {4, 2}, 3, 5] s[2, 4] +
       CI[{1}, {5, 2}, 3, 4] s[2, 5] + CI[{1}, {3, 4}, 2, 5] s[3, 4] +
       CI[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CI[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPent[1, 4, 2, 3, 5] -> 
  1/4 (CI[{1}, {2, 3}, 4, 5] s[2, 3] + CI[{1}, {4, 2}, 3, 5] s[2, 4] +
       CI[{1}, {2, 5}, 3, 4] s[2, 5] + CI[{1}, {4, 3}, 2, 5] s[3, 4] +
       CI[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CI[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPent[1, 4, 2, 5, 3] -> 
  1/4 (CI[{1}, {2, 3}, 4, 5] s[2, 3] + CI[{1}, {4, 2}, 3, 5] s[2, 4] +
       CI[{1}, {2, 5}, 3, 4] s[2, 5] + CI[{1}, {4, 3}, 2, 5] s[3, 4] +
       CI[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CI[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPent[1, 4, 3, 2, 5] -> 
  1/4 (CI[{1}, {3, 2}, 4, 5] s[2, 3] + CI[{1}, {4, 2}, 3, 5] s[2, 4] +
       CI[{1}, {2, 5}, 3, 4] s[2, 5] + CI[{1}, {4, 3}, 2, 5] s[3, 4] +
       CI[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CI[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPent[1, 4, 3, 5, 2] -> 
  1/4 (CI[{1}, {3, 2}, 4, 5] s[2, 3] + CI[{1}, {4, 2}, 3, 5] s[2, 4] +
       CI[{1}, {5, 2}, 3, 4] s[2, 5] + CI[{1}, {4, 3}, 2, 5] s[3, 4] +
       CI[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CI[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPent[1, 4, 5, 2, 3] -> 
  1/4 (CI[{1}, {2, 3}, 4, 5] s[2, 3] + CI[{1}, {4, 2}, 3, 5] s[2, 4] +
       CI[{1}, {5, 2}, 3, 4] s[2, 5] + CI[{1}, {4, 3}, 2, 5] s[3, 4] +
       CI[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CI[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPent[1, 4, 5, 3, 2] -> 
  1/4 (CI[{1}, {3, 2}, 4, 5] s[2, 3] + CI[{1}, {4, 2}, 3, 5] s[2, 4] +
       CI[{1}, {5, 2}, 3, 4] s[2, 5] + CI[{1}, {4, 3}, 2, 5] s[3, 4] +
       CI[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CI[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPent[1, 5, 2, 3, 4] -> 
  1/4 (CI[{1}, {2, 3}, 4, 5] s[2, 3] + CI[{1}, {2, 4}, 3, 5] s[2, 4] +
       CI[{1}, {5, 2}, 3, 4] s[2, 5] + CI[{1}, {3, 4}, 2, 5] s[3, 4] +
       CI[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CI[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPent[1, 5, 2, 4, 3] -> 
  1/4 (CI[{1}, {2, 3}, 4, 5] s[2, 3] + CI[{1}, {2, 4}, 3, 5] s[2, 4] +
       CI[{1}, {5, 2}, 3, 4] s[2, 5] + CI[{1}, {4, 3}, 2, 5] s[3, 4] +
       CI[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CI[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPent[1, 5, 3, 2, 4] -> 
  1/4 (CI[{1}, {3, 2}, 4, 5] s[2, 3] + CI[{1}, {2, 4}, 3, 5] s[2, 4] +
       CI[{1}, {5, 2}, 3, 4] s[2, 5] + CI[{1}, {3, 4}, 2, 5] s[3, 4] +
       CI[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CI[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPent[1, 5, 3, 4, 2] -> 
  1/4 (CI[{1}, {3, 2}, 4, 5] s[2, 3] + CI[{1}, {4, 2}, 3, 5] s[2, 4] +
       CI[{1}, {5, 2}, 3, 4] s[2, 5] + CI[{1}, {3, 4}, 2, 5] s[3, 4] +
       CI[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CI[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPent[1, 5, 4, 2, 3] -> 
  1/4 (CI[{1}, {2, 3}, 4, 5] s[2, 3] + CI[{1}, {4, 2}, 3, 5] s[2, 4] +
       CI[{1}, {5, 2}, 3, 4] s[2, 5] + CI[{1}, {4, 3}, 2, 5] s[3, 4] +
       CI[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CI[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPent[1, 5, 4, 3, 2] -> 
  1/4 (CI[{1}, {3, 2}, 4, 5] s[2, 3] + CI[{1}, {4, 2}, 3, 5] s[2, 4] +
       CI[{1}, {5, 2}, 3, 4] s[2, 5] + CI[{1}, {4, 3}, 2, 5] s[3, 4] +
       CI[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CI[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Mu]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 2, 3, 4, 5] -> 
  1/4 (CIb[{1}, {2, 3}, 4, 5] s[2, 3] + 
      CIb[{1}, {2, 4}, 3, 5] s[2, 4] + 
      CIb[{1}, {2, 5}, 3, 4] s[2, 5] + 
      CIb[{1}, {3, 4}, 2, 5] s[3, 4] + 
      CIb[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CIb[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 2, 3, 5, 4] -> 
  1/4 (CIb[{1}, {2, 3}, 4, 5] s[2, 3] + 
      CIb[{1}, {2, 4}, 3, 5] s[2, 4] + 
      CIb[{1}, {2, 5}, 3, 4] s[2, 5] + 
      CIb[{1}, {3, 4}, 2, 5] s[3, 4] + 
      CIb[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CIb[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 2, 4, 3, 5] -> 
  1/4 (CIb[{1}, {2, 3}, 4, 5] s[2, 3] + 
      CIb[{1}, {2, 4}, 3, 5] s[2, 4] + 
      CIb[{1}, {2, 5}, 3, 4] s[2, 5] + 
      CIb[{1}, {4, 3}, 2, 5] s[3, 4] + 
      CIb[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CIb[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 2, 4, 5, 3] -> 
  1/4 (CIb[{1}, {2, 3}, 4, 5] s[2, 3] + 
      CIb[{1}, {2, 4}, 3, 5] s[2, 4] + 
      CIb[{1}, {2, 5}, 3, 4] s[2, 5] + 
      CIb[{1}, {4, 3}, 2, 5] s[3, 4] + 
      CIb[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CIb[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 2, 5, 3, 4] -> 
  1/4 (CIb[{1}, {2, 3}, 4, 5] s[2, 3] + 
      CIb[{1}, {2, 4}, 3, 5] s[2, 4] + 
      CIb[{1}, {2, 5}, 3, 4] s[2, 5] + 
      CIb[{1}, {3, 4}, 2, 5] s[3, 4] + 
      CIb[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CIb[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 2, 5, 4, 3] -> 
  1/4 (CIb[{1}, {2, 3}, 4, 5] s[2, 3] + 
      CIb[{1}, {2, 4}, 3, 5] s[2, 4] + 
      CIb[{1}, {2, 5}, 3, 4] s[2, 5] + 
      CIb[{1}, {4, 3}, 2, 5] s[3, 4] + 
      CIb[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CIb[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 3, 2, 4, 5] -> 
  1/4 (CIb[{1}, {3, 2}, 4, 5] s[2, 3] + 
      CIb[{1}, {2, 4}, 3, 5] s[2, 4] + 
      CIb[{1}, {2, 5}, 3, 4] s[2, 5] + 
      CIb[{1}, {3, 4}, 2, 5] s[3, 4] + 
      CIb[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CIb[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 3, 2, 5, 4] -> 
  1/4 (CIb[{1}, {3, 2}, 4, 5] s[2, 3] + 
      CIb[{1}, {2, 4}, 3, 5] s[2, 4] + 
      CIb[{1}, {2, 5}, 3, 4] s[2, 5] + 
      CIb[{1}, {3, 4}, 2, 5] s[3, 4] + 
      CIb[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CIb[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 3, 4, 2, 5] -> 
  1/4 (CIb[{1}, {3, 2}, 4, 5] s[2, 3] + 
      CIb[{1}, {4, 2}, 3, 5] s[2, 4] + 
      CIb[{1}, {2, 5}, 3, 4] s[2, 5] + 
      CIb[{1}, {3, 4}, 2, 5] s[3, 4] + 
      CIb[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CIb[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 3, 4, 5, 2] -> 
  1/4 (CIb[{1}, {3, 2}, 4, 5] s[2, 3] + 
      CIb[{1}, {4, 2}, 3, 5] s[2, 4] + 
      CIb[{1}, {5, 2}, 3, 4] s[2, 5] + 
      CIb[{1}, {3, 4}, 2, 5] s[3, 4] + 
      CIb[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CIb[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 3, 5, 2, 4] -> 
  1/4 (CIb[{1}, {3, 2}, 4, 5] s[2, 3] + 
      CIb[{1}, {2, 4}, 3, 5] s[2, 4] + 
      CIb[{1}, {5, 2}, 3, 4] s[2, 5] + 
      CIb[{1}, {3, 4}, 2, 5] s[3, 4] + 
      CIb[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CIb[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 3, 5, 4, 2] -> 
  1/4 (CIb[{1}, {3, 2}, 4, 5] s[2, 3] + 
      CIb[{1}, {4, 2}, 3, 5] s[2, 4] + 
      CIb[{1}, {5, 2}, 3, 4] s[2, 5] + 
      CIb[{1}, {3, 4}, 2, 5] s[3, 4] + 
      CIb[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CIb[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 4, 2, 3, 5] -> 
  1/4 (CIb[{1}, {2, 3}, 4, 5] s[2, 3] + 
      CIb[{1}, {4, 2}, 3, 5] s[2, 4] + 
      CIb[{1}, {2, 5}, 3, 4] s[2, 5] + 
      CIb[{1}, {4, 3}, 2, 5] s[3, 4] + 
      CIb[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CIb[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 4, 2, 5, 3] -> 
  1/4 (CIb[{1}, {2, 3}, 4, 5] s[2, 3] + 
      CIb[{1}, {4, 2}, 3, 5] s[2, 4] + 
      CIb[{1}, {2, 5}, 3, 4] s[2, 5] + 
      CIb[{1}, {4, 3}, 2, 5] s[3, 4] + 
      CIb[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CIb[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 4, 3, 2, 5] -> 
  1/4 (CIb[{1}, {3, 2}, 4, 5] s[2, 3] + 
      CIb[{1}, {4, 2}, 3, 5] s[2, 4] + 
      CIb[{1}, {2, 5}, 3, 4] s[2, 5] + 
      CIb[{1}, {4, 3}, 2, 5] s[3, 4] + 
      CIb[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CIb[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 4, 3, 5, 2] -> 
  1/4 (CIb[{1}, {3, 2}, 4, 5] s[2, 3] + 
      CIb[{1}, {4, 2}, 3, 5] s[2, 4] + 
      CIb[{1}, {5, 2}, 3, 4] s[2, 5] + 
      CIb[{1}, {4, 3}, 2, 5] s[3, 4] + 
      CIb[{1}, {3, 5}, 2, 4] s[3, 5] + 
      CIb[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 4, 5, 2, 3] -> 
  1/4 (CIb[{1}, {2, 3}, 4, 5] s[2, 3] + 
      CIb[{1}, {4, 2}, 3, 5] s[2, 4] + 
      CIb[{1}, {5, 2}, 3, 4] s[2, 5] + 
      CIb[{1}, {4, 3}, 2, 5] s[3, 4] + 
      CIb[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CIb[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 4, 5, 3, 2] -> 
  1/4 (CIb[{1}, {3, 2}, 4, 5] s[2, 3] + 
      CIb[{1}, {4, 2}, 3, 5] s[2, 4] + 
      CIb[{1}, {5, 2}, 3, 4] s[2, 5] + 
      CIb[{1}, {4, 3}, 2, 5] s[3, 4] + 
      CIb[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CIb[{1}, {4, 5}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 5, 2, 3, 4] -> 
  1/4 (CIb[{1}, {2, 3}, 4, 5] s[2, 3] + 
      CIb[{1}, {2, 4}, 3, 5] s[2, 4] + 
      CIb[{1}, {5, 2}, 3, 4] s[2, 5] + 
      CIb[{1}, {3, 4}, 2, 5] s[3, 4] + 
      CIb[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CIb[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 5, 2, 4, 3] -> 
  1/4 (CIb[{1}, {2, 3}, 4, 5] s[2, 3] + 
      CIb[{1}, {2, 4}, 3, 5] s[2, 4] + 
      CIb[{1}, {5, 2}, 3, 4] s[2, 5] + 
      CIb[{1}, {4, 3}, 2, 5] s[3, 4] + 
      CIb[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CIb[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 5, 3, 2, 4] -> 
  1/4 (CIb[{1}, {3, 2}, 4, 5] s[2, 3] + 
      CIb[{1}, {2, 4}, 3, 5] s[2, 4] + 
      CIb[{1}, {5, 2}, 3, 4] s[2, 5] + 
      CIb[{1}, {3, 4}, 2, 5] s[3, 4] + 
      CIb[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CIb[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 5, 3, 4, 2] -> 
  1/4 (CIb[{1}, {3, 2}, 4, 5] s[2, 3] + 
      CIb[{1}, {4, 2}, 3, 5] s[2, 4] + 
      CIb[{1}, {5, 2}, 3, 4] s[2, 5] + 
      CIb[{1}, {3, 4}, 2, 5] s[3, 4] + 
      CIb[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CIb[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 5, 4, 2, 3] -> 
  1/4 (CIb[{1}, {2, 3}, 4, 5] s[2, 3] + 
      CIb[{1}, {4, 2}, 3, 5] s[2, 4] + 
      CIb[{1}, {5, 2}, 3, 4] s[2, 5] + 
      CIb[{1}, {4, 3}, 2, 5] s[3, 4] + 
      CIb[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CIb[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nPentBar[1, 5, 4, 3, 2] -> 
  1/4 (CIb[{1}, {3, 2}, 4, 5] s[2, 3] + 
      CIb[{1}, {4, 2}, 3, 5] s[2, 4] + 
      CIb[{1}, {5, 2}, 3, 4] s[2, 5] + 
      CIb[{1}, {4, 3}, 2, 5] s[3, 4] + 
      CIb[{1}, {5, 3}, 2, 4] s[3, 5] + 
      CIb[{1}, {5, 4}, 2, 3] s[4, 5]) + 
   l[\[Gamma]] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}], 
 nBox[1, {i_, j_}, k_, l_] :> 1/2 s[i, j]CI[{1}, {i, j}, {k}, {l}], 
 nBoxBar[1, {i_, j_}, k_, l_] :> 1/2 s[i, j]CIb[{1}, {i, j}, {k}, {l}]};


(* ::Subsection:: *)
(*Amplitude*)


(* ::Subsubsection::Closed:: *)
(*Chiral Correlator "\cal K_5 \tilde{\cal K_5}"*)


(* cf. (4.1)*)


chirClosed5 = 1/4 CI[{1}, {2, 3}, {4}, {5}] CIb[{1}, {2, 3}, {4}, {5}] FT[
   EI[{1}, {2, 3}, {4}, {5}], EIb[{1}, {2, 3}, {4}, {5}]] s[2, 3]^2 + 
 1/4 CI[{1}, {2, 3}, {4}, {5}] CIb[{1}, {2, 4}, {3}, {5}] FT[
   EI[{1}, {2, 3}, {4}, {5}], EIb[{1}, {2, 4}, {3}, {5}]] s[2, 3] s[2,
    4] + 1/4 CI[{1}, {2, 4}, {3}, {5}] CIb[{1}, {2, 3}, {4}, {5}] FT[
   EI[{1}, {2, 4}, {3}, {5}], EIb[{1}, {2, 3}, {4}, {5}]] s[2, 3] s[2,
    4] + 1/4 CI[{1}, {2, 4}, {3}, {5}] CIb[{1}, {2, 4}, {3}, {5}] FT[
   EI[{1}, {2, 4}, {3}, {5}], EIb[{1}, {2, 4}, {3}, {5}]] s[2, 4]^2 + 
 1/4 CI[{1}, {2, 3}, {4}, {5}] CIb[{1}, {2, 5}, {3}, {4}] FT[
   EI[{1}, {2, 3}, {4}, {5}], EIb[{1}, {2, 5}, {3}, {4}]] s[2, 3] s[2,
    5] + 1/4 CI[{1}, {2, 5}, {3}, {4}] CIb[{1}, {2, 3}, {4}, {5}] FT[
   EI[{1}, {2, 5}, {3}, {4}], EIb[{1}, {2, 3}, {4}, {5}]] s[2, 3] s[2,
    5] + 1/4 CI[{1}, {2, 4}, {3}, {5}] CIb[{1}, {2, 5}, {3}, {4}] FT[
   EI[{1}, {2, 4}, {3}, {5}], EIb[{1}, {2, 5}, {3}, {4}]] s[2, 4] s[2,
    5] + 1/
  4 CI[{1}, {2, 5}, {3}, {4}] CIb[{1}, {2, 4}, {3}, {5}] FT[
   EI[{1}, {2, 5}, {3}, {4}], EIb[{1}, {2, 4}, {3}, {5}]] s[2, 4] s[2,
    5] + 1/4 CI[{1}, {2, 5}, {3}, {4}] CIb[{1}, {2, 5}, {3}, {4}] FT[
   EI[{1}, {2, 5}, {3}, {4}], EIb[{1}, {2, 5}, {3}, {4}]] s[2, 5]^2 + 
 1/4 CI[{1}, {2, 3}, {4}, {5}] CIb[{1}, {3, 4}, {2}, {5}] FT[
   EI[{1}, {2, 3}, {4}, {5}], EIb[{1}, {3, 4}, {2}, {5}]] s[2, 3] s[3,
    4] + 1/4 CI[{1}, {3, 4}, {2}, {5}] CIb[{1}, {2, 3}, {4}, {5}] FT[
   EI[{1}, {3, 4}, {2}, {5}], EIb[{1}, {2, 3}, {4}, {5}]] s[2, 3] s[3,
    4] + 1/4 CI[{1}, {2, 4}, {3}, {5}] CIb[{1}, {3, 4}, {2}, {5}] FT[
   EI[{1}, {2, 4}, {3}, {5}], EIb[{1}, {3, 4}, {2}, {5}]] s[2, 4] s[3,
    4] + 1/4 CI[{1}, {3, 4}, {2}, {5}] CIb[{1}, {2, 4}, {3}, {5}] FT[
   EI[{1}, {3, 4}, {2}, {5}], EIb[{1}, {2, 4}, {3}, {5}]] s[2, 4] s[3,
    4] + 1/4 CI[{1}, {2, 5}, {3}, {4}] CIb[{1}, {3, 4}, {2}, {5}] FT[
   EI[{1}, {2, 5}, {3}, {4}], EIb[{1}, {3, 4}, {2}, {5}]] s[2, 5] s[3,
    4] + 1/
  4 CI[{1}, {3, 4}, {2}, {5}] CIb[{1}, {2, 5}, {3}, {4}] FT[
   EI[{1}, {3, 4}, {2}, {5}], EIb[{1}, {2, 5}, {3}, {4}]] s[2, 5] s[3,
    4] + 1/4 CI[{1}, {3, 4}, {2}, {5}] CIb[{1}, {3, 4}, {2}, {5}] FT[
   EI[{1}, {3, 4}, {2}, {5}], EIb[{1}, {3, 4}, {2}, {5}]] s[3, 4]^2 + 
 1/4 CI[{1}, {2, 3}, {4}, {5}] CIb[{1}, {3, 5}, {2}, {4}] FT[
   EI[{1}, {2, 3}, {4}, {5}], EIb[{1}, {3, 5}, {2}, {4}]] s[2, 3] s[3,
    5] + 1/4 CI[{1}, {3, 5}, {2}, {4}] CIb[{1}, {2, 3}, {4}, {5}] FT[
   EI[{1}, {3, 5}, {2}, {4}], EIb[{1}, {2, 3}, {4}, {5}]] s[2, 3] s[3,
    5] + 1/4 CI[{1}, {2, 4}, {3}, {5}] CIb[{1}, {3, 5}, {2}, {4}] FT[
   EI[{1}, {2, 4}, {3}, {5}], EIb[{1}, {3, 5}, {2}, {4}]] s[2, 4] s[3,
    5] + 1/4 CI[{1}, {3, 5}, {2}, {4}] CIb[{1}, {2, 4}, {3}, {5}] FT[
   EI[{1}, {3, 5}, {2}, {4}], EIb[{1}, {2, 4}, {3}, {5}]] s[2, 4] s[3,
    5] + 1/4 CI[{1}, {2, 5}, {3}, {4}] CIb[{1}, {3, 5}, {2}, {4}] FT[
   EI[{1}, {2, 5}, {3}, {4}], EIb[{1}, {3, 5}, {2}, {4}]] s[2, 5] s[3,
    5] + 1/
  4 CI[{1}, {3, 5}, {2}, {4}] CIb[{1}, {2, 5}, {3}, {4}] FT[
   EI[{1}, {3, 5}, {2}, {4}], EIb[{1}, {2, 5}, {3}, {4}]] s[2, 5] s[3,
    5] + 1/4 CI[{1}, {3, 4}, {2}, {5}] CIb[{1}, {3, 5}, {2}, {4}] FT[
   EI[{1}, {3, 4}, {2}, {5}], EIb[{1}, {3, 5}, {2}, {4}]] s[3, 4] s[3,
    5] + 1/4 CI[{1}, {3, 5}, {2}, {4}] CIb[{1}, {3, 4}, {2}, {5}] FT[
   EI[{1}, {3, 5}, {2}, {4}], EIb[{1}, {3, 4}, {2}, {5}]] s[3, 4] s[3,
    5] + 1/4 CI[{1}, {3, 5}, {2}, {4}] CIb[{1}, {3, 5}, {2}, {4}] FT[
   EI[{1}, {3, 5}, {2}, {4}], EIb[{1}, {3, 5}, {2}, {4}]] s[3, 5]^2 + 
 1/4 CI[{1}, {2, 3}, {4}, {5}] CIb[{1}, {4, 5}, {2}, {3}] FT[
   EI[{1}, {2, 3}, {4}, {5}], EIb[{1}, {4, 5}, {2}, {3}]] s[2, 3] s[4,
    5] + 1/4 CI[{1}, {4, 5}, {2}, {3}] CIb[{1}, {2, 3}, {4}, {5}] FT[
   EI[{1}, {4, 5}, {2}, {3}], EIb[{1}, {2, 3}, {4}, {5}]] s[2, 3] s[4,
    5] + 1/4 CI[{1}, {2, 4}, {3}, {5}] CIb[{1}, {4, 5}, {2}, {3}] FT[
   EI[{1}, {2, 4}, {3}, {5}], EIb[{1}, {4, 5}, {2}, {3}]] s[2, 4] s[4,
    5] + 1/
  4 CI[{1}, {4, 5}, {2}, {3}] CIb[{1}, {2, 4}, {3}, {5}] FT[
   EI[{1}, {4, 5}, {2}, {3}], EIb[{1}, {2, 4}, {3}, {5}]] s[2, 4] s[4,
    5] + 1/4 CI[{1}, {2, 5}, {3}, {4}] CIb[{1}, {4, 5}, {2}, {3}] FT[
   EI[{1}, {2, 5}, {3}, {4}], EIb[{1}, {4, 5}, {2}, {3}]] s[2, 5] s[4,
    5] + 1/4 CI[{1}, {4, 5}, {2}, {3}] CIb[{1}, {2, 5}, {3}, {4}] FT[
   EI[{1}, {4, 5}, {2}, {3}], EIb[{1}, {2, 5}, {3}, {4}]] s[2, 5] s[4,
    5] + 1/4 CI[{1}, {3, 4}, {2}, {5}] CIb[{1}, {4, 5}, {2}, {3}] FT[
   EI[{1}, {3, 4}, {2}, {5}], EIb[{1}, {4, 5}, {2}, {3}]] s[3, 4] s[4,
    5] + 1/4 CI[{1}, {4, 5}, {2}, {3}] CIb[{1}, {3, 4}, {2}, {5}] FT[
   EI[{1}, {4, 5}, {2}, {3}], EIb[{1}, {3, 4}, {2}, {5}]] s[3, 4] s[4,
    5] + 1/4 CI[{1}, {3, 5}, {2}, {4}] CIb[{1}, {4, 5}, {2}, {3}] FT[
   EI[{1}, {3, 5}, {2}, {4}], EIb[{1}, {4, 5}, {2}, {3}]] s[3, 5] s[4,
    5] + 1/4 CI[{1}, {4, 5}, {2}, {3}] CIb[{1}, {3, 5}, {2}, {4}] FT[
   EI[{1}, {4, 5}, {2}, {3}], EIb[{1}, {3, 5}, {2}, {4}]] s[3, 5] s[4,
    5] + 1/
  4 CI[{1}, {4, 5}, {2}, {3}] CIb[{1}, {4, 5}, {2}, {3}] FT[
   EI[{1}, {4, 5}, {2}, {3}], EIb[{1}, {4, 5}, {2}, {3}]] s[4, 5]^2 + 
 1/2 CIb[{1}, {2, 3}, {4}, {5}] FT[EI[\[Mu]][{1}, {2}, {3}, {4}, {5}],
    EIb[{1}, {2, 3}, {4}, {5}]] s[2, 
   3] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}] + 
 1/2 CIb[{1}, {2, 4}, {3}, {5}] FT[EI[\[Mu]][{1}, {2}, {3}, {4}, {5}],
    EIb[{1}, {2, 4}, {3}, {5}]] s[2, 
   4] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}] + 
 1/2 CIb[{1}, {2, 5}, {3}, {4}] FT[EI[\[Mu]][{1}, {2}, {3}, {4}, {5}],
    EIb[{1}, {2, 5}, {3}, {4}]] s[2, 
   5] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}] + 
 1/2 CIb[{1}, {3, 4}, {2}, {5}] FT[EI[\[Mu]][{1}, {2}, {3}, {4}, {5}],
    EIb[{1}, {3, 4}, {2}, {5}]] s[3, 
   4] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}] + 
 1/2 CIb[{1}, {3, 5}, {2}, {4}] FT[EI[\[Mu]][{1}, {2}, {3}, {4}, {5}],
    EIb[{1}, {3, 5}, {2}, {4}]] s[3, 
   5] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}] + 
 1/2 CIb[{1}, {4, 5}, {2}, {3}] FT[EI[\[Mu]][{1}, {2}, {3}, {4}, {5}],
    EIb[{1}, {4, 5}, {2}, {3}]] s[4, 
   5] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}] + 
 1/2 CI[{1}, {2, 3}, {4}, {5}] FT[EI[{1}, {2, 3}, {4}, {5}], 
   EIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}]] s[2, 
   3] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}] + 
 1/2 CI[{1}, {2, 4}, {3}, {5}] FT[EI[{1}, {2, 4}, {3}, {5}], 
   EIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}]] s[2, 
   4] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}] + 
 1/2 CI[{1}, {2, 5}, {3}, {4}] FT[EI[{1}, {2, 5}, {3}, {4}], 
   EIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}]] s[2, 
   5] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}] + 
 1/2 CI[{1}, {3, 4}, {2}, {5}] FT[EI[{1}, {3, 4}, {2}, {5}], 
   EIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}]] s[3, 
   4] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}] + 
 1/2 CI[{1}, {3, 5}, {2}, {4}] FT[EI[{1}, {3, 5}, {2}, {4}], 
   EIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}]] s[3, 
   5] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}] + 
 1/2 CI[{1}, {4, 5}, {2}, {3}] FT[EI[{1}, {4, 5}, {2}, {3}], 
   EIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}]] s[4, 
   5] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}] + 
 FT[EI[\[Mu]][{1}, {2}, {3}, {4}, {5}], 
   EIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}]] CI[\[Mu]][{1}, {2}, {3}, {4}, {5}] CIb[\[Gamma]][{1}, {2}, {3}, {4}, {5}];


(* ::Subsubsection::Closed:: *)
(*Supergravity Loop Integrand of "M^{1-loop}_5"*)


(* cf. (4.4)*)


sugra5 = Int5[{1}, {2}, {3}, {4}, {5}] nPent[1, 2, 3, 4, 5] nPentBar[1, 2, 3, 
   4, 5] + Int5[{1}, {2}, {3}, {5}, {4}] nPent[1, 2, 3, 5, 
   4] nPentBar[1, 2, 3, 5, 4] + 
 Int5[{1}, {2}, {4}, {3}, {5}] nPent[1, 2, 4, 3, 5] nPentBar[1, 2, 4, 
   3, 5] + Int5[{1}, {2}, {4}, {5}, {3}] nPent[1, 2, 4, 5, 
   3] nPentBar[1, 2, 4, 5, 3] + 
 Int5[{1}, {2}, {5}, {3}, {4}] nPent[1, 2, 5, 3, 4] nPentBar[1, 2, 5, 
   3, 4] + Int5[{1}, {2}, {5}, {4}, {3}] nPent[1, 2, 5, 4, 
   3] nPentBar[1, 2, 5, 4, 3] + 
 Int5[{1}, {3}, {2}, {4}, {5}] nPent[1, 3, 2, 4, 5] nPentBar[1, 3, 2, 
   4, 5] + Int5[{1}, {3}, {2}, {5}, {4}] nPent[1, 3, 2, 5, 
   4] nPentBar[1, 3, 2, 5, 4] + 
 Int5[{1}, {3}, {4}, {2}, {5}] nPent[1, 3, 4, 2, 5] nPentBar[1, 3, 4, 
   2, 5] + Int5[{1}, {3}, {4}, {5}, {2}] nPent[1, 3, 4, 5, 
   2] nPentBar[1, 3, 4, 5, 2] + 
 Int5[{1}, {3}, {5}, {2}, {4}] nPent[1, 3, 5, 2, 4] nPentBar[1, 3, 5, 
   2, 4] + Int5[{1}, {3}, {5}, {4}, {2}] nPent[1, 3, 5, 4, 
   2] nPentBar[1, 3, 5, 4, 2] + 
 Int5[{1}, {4}, {2}, {3}, {5}] nPent[1, 4, 2, 3, 5] nPentBar[1, 4, 2, 
   3, 5] + Int5[{1}, {4}, {2}, {5}, {3}] nPent[1, 4, 2, 5, 
   3] nPentBar[1, 4, 2, 5, 3] + 
 Int5[{1}, {4}, {3}, {2}, {5}] nPent[1, 4, 3, 2, 5] nPentBar[1, 4, 3, 
   2, 5] + Int5[{1}, {4}, {3}, {5}, {2}] nPent[1, 4, 3, 5, 
   2] nPentBar[1, 4, 3, 5, 2] + 
 Int5[{1}, {4}, {5}, {2}, {3}] nPent[1, 4, 5, 2, 3] nPentBar[1, 4, 5, 
   2, 3] + Int5[{1}, {4}, {5}, {3}, {2}] nPent[1, 4, 5, 3, 
   2] nPentBar[1, 4, 5, 3, 2] + 
 Int5[{1}, {5}, {2}, {3}, {4}] nPent[1, 5, 2, 3, 4] nPentBar[1, 5, 2, 
   3, 4] + Int5[{1}, {5}, {2}, {4}, {3}] nPent[1, 5, 2, 4, 
   3] nPentBar[1, 5, 2, 4, 3] + 
 Int5[{1}, {5}, {3}, {2}, {4}] nPent[1, 5, 3, 2, 4] nPentBar[1, 5, 3, 
   2, 4] + Int5[{1}, {5}, {3}, {4}, {2}] nPent[1, 5, 3, 4, 
   2] nPentBar[1, 5, 3, 4, 2] + 
 Int5[{1}, {5}, {4}, {2}, {3}] nPent[1, 5, 4, 2, 3] nPentBar[1, 5, 4, 
   2, 3] + Int5[{1}, {5}, {4}, {3}, {2}] nPent[1, 5, 4, 3, 
   2] nPentBar[1, 5, 4, 3, 
   2] + ((Int4[{1}, {4}, {5}, {2, 3}] + Int4[{1}, {4}, {2, 3}, {5}] + 
    Int4[{1}, {5}, {4}, {2, 3}] + Int4[{1}, {5}, {2, 3}, {4}] + 
    Int4[{1}, {2, 3}, {4}, {5}] + Int4[{1}, {2, 3}, {5}, {4}]) nBox[
   1, {2, 3}, 4, 5] nBoxBar[1, {2, 3}, 4, 5])/
 s[2, 3] + ((Int4[{1}, {3}, {5}, {2, 4}] + 
    Int4[{1}, {3}, {2, 4}, {5}] + Int4[{1}, {5}, {3}, {2, 4}] + 
    Int4[{1}, {5}, {2, 4}, {3}] + Int4[{1}, {2, 4}, {3}, {5}] + 
    Int4[{1}, {2, 4}, {5}, {3}]) nBox[1, {2, 4}, 3, 5] nBoxBar[
   1, {2, 4}, 3, 5])/
 s[2, 4] + ((Int4[{1}, {3}, {4}, {2, 5}] + 
    Int4[{1}, {3}, {2, 5}, {4}] + Int4[{1}, {4}, {3}, {2, 5}] + 
    Int4[{1}, {4}, {2, 5}, {3}] + Int4[{1}, {2, 5}, {3}, {4}] + 
    Int4[{1}, {2, 5}, {4}, {3}]) nBox[1, {2, 5}, 3, 4] nBoxBar[
   1, {2, 5}, 3, 4])/
 s[2, 5] + ((Int4[{1}, {2}, {5}, {3, 4}] + 
    Int4[{1}, {2}, {3, 4}, {5}] + Int4[{1}, {5}, {2}, {3, 4}] + 
    Int4[{1}, {5}, {3, 4}, {2}] + Int4[{1}, {3, 4}, {2}, {5}] + 
    Int4[{1}, {3, 4}, {5}, {2}]) nBox[1, {3, 4}, 2, 5] nBoxBar[
   1, {3, 4}, 2, 5])/
 s[3, 4] + ((Int4[{1}, {2}, {4}, {3, 5}] + 
    Int4[{1}, {2}, {3, 5}, {4}] + Int4[{1}, {4}, {2}, {3, 5}] + 
    Int4[{1}, {4}, {3, 5}, {2}] + Int4[{1}, {3, 5}, {2}, {4}] + 
    Int4[{1}, {3, 5}, {4}, {2}]) nBox[1, {3, 5}, 2, 4] nBoxBar[
   1, {3, 5}, 2, 4])/
 s[3, 5] + ((Int4[{1}, {2}, {3}, {4, 5}] + 
    Int4[{1}, {2}, {4, 5}, {3}] + Int4[{1}, {3}, {2}, {4, 5}] + 
    Int4[{1}, {3}, {4, 5}, {2}] + Int4[{1}, {4, 5}, {2}, {3}] + 
    Int4[{1}, {4, 5}, {3}, {2}]) nBox[1, {4, 5}, 2, 3] nBoxBar[
   1, {4, 5}, 2, 3])/s[4, 5];


unpacksugra5 = sugra5/.ruleNum5;


(* ::Title:: *)
(*SUGRA 6 point*)


(* ::Subsection:: *)
(*Replacement Rules*)


(* ::Subsubsection::Closed:: *)
(*Field Theory "FT[...]" Replacement Rules*)


(* cf. (3.17)-(3.19) and (3.27)-(3.29)*)


ruleClosed6 = Get["FTlimits_6sugra.m"];


(* We have expressed the FT limits in a more compact form by introducing auxiliary functions to represent the 6-point integrals within these limits.*)


(* By default, this will generate the full expression. Comment below if you don't want to unpack.*)
ClearAll[sig,n2,auxH];


sig[p_,i_,j_]:= Sign@@(Position[p,{i}]-Position[p,{j}])[[1]];
n2[\[Mu]_,\[Nu]_]:=1/4(l[\[Mu]]l[\[Nu]])+Sum[1/8(k[i,\[Mu]]l[\[Nu]]+k[i,\[Nu]]l[\[Mu]]),{i,2,6}]+
1/24 Sum[k[i,\[Mu]]k[i,\[Nu]],{i,2,6}]+Sum[(1/16(k[i[[1]],\[Mu]]k[i[[2]],\[Nu]]+k[i[[1]],\[Nu]]k[i[[2]],\[Mu]])),{i,Subsets[{2,3,4,5,6},{2}]}];
auxH[{{i1_,i2_},{i4_,i5_}},{{i6_,i7_},{i8_,i9_}}]:=1/16 Sum[Int6[{1},Sequence@@p]sig[p,i1,i2]sig[p,i4,i5]sig[p,i6,i7]sig[p,i8,i9],
{p,Permutations[{{2},{3},{4},{5},{6}}]}]
auxH[{{i1_,i2_},{i4_,i5_}},{{i6_,i7_,i8_}}]:=1/48 Sum[Int6[{1},Sequence@@p]sig[p,i1,i2]sig[p,i4,i5](1+3 sig[p,i6,i7]sig[p,i7,i8]),
{p,Permutations[{{2},{3},{4},{5},{6}}]}]
auxH[{{i1_,i2_,i3_}},{{i6_,i7_,i8_}}]:=1/144 Sum[Int6[{1},Sequence@@p](1+3 sig[p,i1,i2]sig[p,i2,i3])(1+3 sig[p,i6,i7]sig[p,i7,i8]),
{p,Permutations[{{2},{3},{4},{5},{6}}]}]
auxH[{{i1_,i2_},{i4_,i5_}},{{\[Beta]_},{i6_,i7_}}]:=Sum[Int6[{1},Sequence@@p](-1/8(l[\[Beta]]+1/2(k[2,\[Beta]]+k[3,\[Beta]]+k[4,\[Beta]]+k[5,\[Beta]]+k[6,\[Beta]])) sig[p,i4,i5]sig[p,i1,i2]sig[p,i6,i7]
+1/48(k[i7,\[Beta]]-k[i6,\[Beta]])sig[p,i1,i2]sig[p,i4,i5]),
{p,Permutations[{{2},{3},{4},{5},{6}}]}];
auxH[{{i1_,i2_,i3_}},{{\[Beta]_},{i6_,i7_}}]:=Sum[Int6[{1},Sequence@@p]1/3(-1/8(l[\[Beta]]+1/2(k[2,\[Beta]]+k[3,\[Beta]]+k[4,\[Beta]]+k[5,\[Beta]]+k[6,\[Beta]]))(1+3 sig[p,i1,i2]sig[p,i2,i3])sig[p,i6,i7]
+1/48(k[i7,\[Beta]]-k[i6,\[Beta]])(1+3 sig[p,i1,i2]sig[p,i2,i3])),
{p,Permutations[{{2},{3},{4},{5},{6}}]}];
auxH[{{\[Mu]_},{i1_,i2_}},{{\[Beta]_},{i6_,i7_}}]:=Sum[Int6[{1},Sequence@@p]16(-1/8(l[\[Beta]]+1/2(k[2,\[Beta]]+k[3,\[Beta]]+k[4,\[Beta]]+k[5,\[Beta]]+k[6,\[Beta]]))sig[p,i6,i7]
+1/48(k[i7,\[Beta]]-k[i6,\[Beta]]))(-1/8(l[\[Mu]]+1/2(k[2,\[Mu]]+k[3,\[Mu]]+k[4,\[Mu]]+k[5,\[Mu]]+k[6,\[Mu]]))sig[p,i1,i2]+1/48(k[i2,\[Mu]]-k[i1,\[Mu]])),
{p,Permutations[{{2},{3},{4},{5},{6}}]}];
auxH[{{\[Mu]_},{\[Nu]_}},{{i1_,i2_},{i4_,i5_}}]:=n2[\[Mu],\[Nu]]Sum[Int6[{1},Sequence@@p]sig[p,i1,i2]sig[p,i4,i5],
{p,Permutations[{{2},{3},{4},{5},{6}}]}]
auxH[{{\[Mu]_},{\[Nu]_}},{{i1_,i2_,i3_}}]:=1/3 n2[\[Mu],\[Nu]]Sum[Int6[{1},Sequence@@p](1+3 sig[p,i1,i2]sig[p,i2,i3]),
{p,Permutations[{{2},{3},{4},{5},{6}}]}]
auxH[{{\[Mu]_},{\[Nu]_}},{{\[Beta]_},{i6_,i7_}}]:=16 n2[\[Mu],\[Nu]]Sum[Int6[{1},Sequence@@p](-1/8(l[\[Beta]]+1/2(k[2,\[Beta]]+k[3,\[Beta]]+k[4,\[Beta]]+k[5,\[Beta]]+k[6,\[Beta]])) sig[p,i6,i7]+1/48(k[i7,\[Beta]]-k[i6,\[Beta]])),
{p,Permutations[{{2},{3},{4},{5},{6}}]}];
auxH[{{\[Mu]_},{\[Nu]_}},{{\[Beta]_},{\[Gamma]_}}]:=16 n2[\[Mu],\[Nu]]n2[\[Beta],\[Gamma]]Sum[Int6[{1},Sequence@@p],
{p,Permutations[{{2},{3},{4},{5},{6}}]}];
auxH[{{1,i2_}},{{i6_,i7_},{i8_,i9_}}]:=s[1,i2]/96 Sum[Int6[{1},Sequence@@p]sig[p,i6,i7]sig[p,i8,i9],
{p,Permutations[{{2},{3},{4},{5},{6}}]}]
auxH[{{1,i2_}},{{i6_,i7_,i8_}}]:=s[1,i2]/288 Sum[Int6[{1},Sequence@@p](1+3 sig[p,i6,i7]sig[p,i7,i8]),
{p,Permutations[{{2},{3},{4},{5},{6}}]}]
auxH[{{1,i2_}},{{\[Beta]_},{i6_,i7_}}]:=s[1,i2]/6Sum[Int6[{1},Sequence@@p](-1/8(l[\[Beta]]+1/2(k[2,\[Beta]]+k[3,\[Beta]]+k[4,\[Beta]]+k[5,\[Beta]]+k[6,\[Beta]])) sig[p,i6,i7]+1/48(k[i7,\[Beta]]-k[i6,\[Beta]])),
{p,Permutations[{{2},{3},{4},{5},{6}}]}];
auxH[{{1,i2_}},{{\[Beta]_},{\[Gamma]_}}]:=s[1,i2]/6 n2[\[Beta],\[Gamma]]Sum[Int6[{1},Sequence@@p],
{p,Permutations[{{2},{3},{4},{5},{6}}]}];
auxH[{{1,i2_}},{{1,i3_}}]:=(s[1,i2]s[1,i3])/576 Sum[Int6[{1},Sequence@@p],{p,Permutations[{{2},{3},{4},{5},{6}}]}]


(* ::Subsubsection::Closed:: *)
(*Numerator Replacement Rules*)


(* cf. (4.11)-(4.13)*)


(* The numerators contain explicit inverse propagators: we have used the notation l^2 -> sq[l] and (l-k[1])^2 -> sq[l-k[1]] to denote them *)


ruleNum6 = Get["numerators_6sugra.m"];


(* ::Subsection:: *)
(*Amplitude*)


(* ::Subsubsection::Closed:: *)
(*Supergravity Loop Integrand of "M^{1-loop}_6"*)


(* cf. (4.10)*)


(* The numerators contain explicit inverse propagators: we have used the notation l^2 -> sq[l] and (l-k[1])^2 -> sq[l-k[1]] to denote them *)


sugra6 = -(1/8) cnBox[{1, 2, 3}, 4, 5, 6] cnBoxBar[{1, 2, 3}, 4, 5, 
   6] Int4[{1, 2, 3}, {4}, {5}, {6}] - 
 1/8 cnBox[{1, 2, 3}, 4, 6, 5] cnBoxBar[{1, 2, 3}, 4, 6, 
   5] Int4[{1, 2, 3}, {4}, {6}, {5}] - 
 1/8 cnBox[{1, 2, 3}, 5, 4, 6] cnBoxBar[{1, 2, 3}, 5, 4, 
   6] Int4[{1, 2, 3}, {5}, {4}, {6}] - 
 1/8 cnBox[{1, 2, 3}, 5, 6, 4] cnBoxBar[{1, 2, 3}, 5, 6, 
   4] Int4[{1, 2, 3}, {5}, {6}, {4}] - 
 1/8 cnBox[{1, 2, 3}, 6, 4, 5] cnBoxBar[{1, 2, 3}, 6, 4, 
   5] Int4[{1, 2, 3}, {6}, {4}, {5}] - 
 1/8 cnBox[{1, 2, 3}, 6, 5, 4] cnBoxBar[{1, 2, 3}, 6, 5, 
   4] Int4[{1, 2, 3}, {6}, {5}, {4}] - 
 1/8 cnBox[{1, 2, 4}, 3, 5, 6] cnBoxBar[{1, 2, 4}, 3, 5, 
   6] Int4[{1, 2, 4}, {3}, {5}, {6}] - 
 1/8 cnBox[{1, 2, 4}, 3, 6, 5] cnBoxBar[{1, 2, 4}, 3, 6, 
   5] Int4[{1, 2, 4}, {3}, {6}, {5}] - 
 1/8 cnBox[{1, 2, 4}, 5, 3, 6] cnBoxBar[{1, 2, 4}, 5, 3, 
   6] Int4[{1, 2, 4}, {5}, {3}, {6}] - 
 1/8 cnBox[{1, 2, 4}, 5, 6, 3] cnBoxBar[{1, 2, 4}, 5, 6, 
   3] Int4[{1, 2, 4}, {5}, {6}, {3}] - 
 1/8 cnBox[{1, 2, 4}, 6, 3, 5] cnBoxBar[{1, 2, 4}, 6, 3, 
   5] Int4[{1, 2, 4}, {6}, {3}, {5}] - 
 1/8 cnBox[{1, 2, 4}, 6, 5, 3] cnBoxBar[{1, 2, 4}, 6, 5, 
   3] Int4[{1, 2, 4}, {6}, {5}, {3}] - 
 1/8 cnBox[{1, 2, 5}, 3, 4, 6] cnBoxBar[{1, 2, 5}, 3, 4, 
   6] Int4[{1, 2, 5}, {3}, {4}, {6}] - 
 1/8 cnBox[{1, 2, 5}, 3, 6, 4] cnBoxBar[{1, 2, 5}, 3, 6, 
   4] Int4[{1, 2, 5}, {3}, {6}, {4}] - 
 1/8 cnBox[{1, 2, 5}, 4, 3, 6] cnBoxBar[{1, 2, 5}, 4, 3, 
   6] Int4[{1, 2, 5}, {4}, {3}, {6}] - 
 1/8 cnBox[{1, 2, 5}, 4, 6, 3] cnBoxBar[{1, 2, 5}, 4, 6, 
   3] Int4[{1, 2, 5}, {4}, {6}, {3}] - 
 1/8 cnBox[{1, 2, 5}, 6, 3, 4] cnBoxBar[{1, 2, 5}, 6, 3, 
   4] Int4[{1, 2, 5}, {6}, {3}, {4}] - 
 1/8 cnBox[{1, 2, 5}, 6, 4, 3] cnBoxBar[{1, 2, 5}, 6, 4, 
   3] Int4[{1, 2, 5}, {6}, {4}, {3}] - 
 1/8 cnBox[{1, 2, 6}, 3, 4, 5] cnBoxBar[{1, 2, 6}, 3, 4, 
   5] Int4[{1, 2, 6}, {3}, {4}, {5}] - 
 1/8 cnBox[{1, 2, 6}, 3, 5, 4] cnBoxBar[{1, 2, 6}, 3, 5, 
   4] Int4[{1, 2, 6}, {3}, {5}, {4}] - 
 1/8 cnBox[{1, 2, 6}, 4, 3, 5] cnBoxBar[{1, 2, 6}, 4, 3, 
   5] Int4[{1, 2, 6}, {4}, {3}, {5}] - 
 1/8 cnBox[{1, 2, 6}, 4, 5, 3] cnBoxBar[{1, 2, 6}, 4, 5, 
   3] Int4[{1, 2, 6}, {4}, {5}, {3}] - 
 1/8 cnBox[{1, 2, 6}, 5, 3, 4] cnBoxBar[{1, 2, 6}, 5, 3, 
   4] Int4[{1, 2, 6}, {5}, {3}, {4}] - 
 1/8 cnBox[{1, 2, 6}, 5, 4, 3] cnBoxBar[{1, 2, 6}, 5, 4, 
   3] Int4[{1, 2, 6}, {5}, {4}, {3}] - 
 1/8 cnBox[{1, 3, 4}, 2, 5, 6] cnBoxBar[{1, 3, 4}, 2, 5, 
   6] Int4[{1, 3, 4}, {2}, {5}, {6}] - 
 1/8 cnBox[{1, 3, 4}, 2, 6, 5] cnBoxBar[{1, 3, 4}, 2, 6, 
   5] Int4[{1, 3, 4}, {2}, {6}, {5}] - 
 1/8 cnBox[{1, 3, 4}, 5, 2, 6] cnBoxBar[{1, 3, 4}, 5, 2, 
   6] Int4[{1, 3, 4}, {5}, {2}, {6}] - 
 1/8 cnBox[{1, 3, 4}, 5, 6, 2] cnBoxBar[{1, 3, 4}, 5, 6, 
   2] Int4[{1, 3, 4}, {5}, {6}, {2}] - 
 1/8 cnBox[{1, 3, 4}, 6, 2, 5] cnBoxBar[{1, 3, 4}, 6, 2, 
   5] Int4[{1, 3, 4}, {6}, {2}, {5}] - 
 1/8 cnBox[{1, 3, 4}, 6, 5, 2] cnBoxBar[{1, 3, 4}, 6, 5, 
   2] Int4[{1, 3, 4}, {6}, {5}, {2}] - 
 1/8 cnBox[{1, 3, 5}, 2, 4, 6] cnBoxBar[{1, 3, 5}, 2, 4, 
   6] Int4[{1, 3, 5}, {2}, {4}, {6}] - 
 1/8 cnBox[{1, 3, 5}, 2, 6, 4] cnBoxBar[{1, 3, 5}, 2, 6, 
   4] Int4[{1, 3, 5}, {2}, {6}, {4}] - 
 1/8 cnBox[{1, 3, 5}, 4, 2, 6] cnBoxBar[{1, 3, 5}, 4, 2, 
   6] Int4[{1, 3, 5}, {4}, {2}, {6}] - 
 1/8 cnBox[{1, 3, 5}, 4, 6, 2] cnBoxBar[{1, 3, 5}, 4, 6, 
   2] Int4[{1, 3, 5}, {4}, {6}, {2}] - 
 1/8 cnBox[{1, 3, 5}, 6, 2, 4] cnBoxBar[{1, 3, 5}, 6, 2, 
   4] Int4[{1, 3, 5}, {6}, {2}, {4}] - 
 1/8 cnBox[{1, 3, 5}, 6, 4, 2] cnBoxBar[{1, 3, 5}, 6, 4, 
   2] Int4[{1, 3, 5}, {6}, {4}, {2}] - 
 1/8 cnBox[{1, 3, 6}, 2, 4, 5] cnBoxBar[{1, 3, 6}, 2, 4, 
   5] Int4[{1, 3, 6}, {2}, {4}, {5}] - 
 1/8 cnBox[{1, 3, 6}, 2, 5, 4] cnBoxBar[{1, 3, 6}, 2, 5, 
   4] Int4[{1, 3, 6}, {2}, {5}, {4}] - 
 1/8 cnBox[{1, 3, 6}, 4, 2, 5] cnBoxBar[{1, 3, 6}, 4, 2, 
   5] Int4[{1, 3, 6}, {4}, {2}, {5}] - 
 1/8 cnBox[{1, 3, 6}, 4, 5, 2] cnBoxBar[{1, 3, 6}, 4, 5, 
   2] Int4[{1, 3, 6}, {4}, {5}, {2}] - 
 1/8 cnBox[{1, 3, 6}, 5, 2, 4] cnBoxBar[{1, 3, 6}, 5, 2, 
   4] Int4[{1, 3, 6}, {5}, {2}, {4}] - 
 1/8 cnBox[{1, 3, 6}, 5, 4, 2] cnBoxBar[{1, 3, 6}, 5, 4, 
   2] Int4[{1, 3, 6}, {5}, {4}, {2}] - 
 1/8 cnBox[{1, 4, 5}, 2, 3, 6] cnBoxBar[{1, 4, 5}, 2, 3, 
   6] Int4[{1, 4, 5}, {2}, {3}, {6}] - 
 1/8 cnBox[{1, 4, 5}, 2, 6, 3] cnBoxBar[{1, 4, 5}, 2, 6, 
   3] Int4[{1, 4, 5}, {2}, {6}, {3}] - 
 1/8 cnBox[{1, 4, 5}, 3, 2, 6] cnBoxBar[{1, 4, 5}, 3, 2, 
   6] Int4[{1, 4, 5}, {3}, {2}, {6}] - 
 1/8 cnBox[{1, 4, 5}, 3, 6, 2] cnBoxBar[{1, 4, 5}, 3, 6, 
   2] Int4[{1, 4, 5}, {3}, {6}, {2}] - 
 1/8 cnBox[{1, 4, 5}, 6, 2, 3] cnBoxBar[{1, 4, 5}, 6, 2, 
   3] Int4[{1, 4, 5}, {6}, {2}, {3}] - 
 1/8 cnBox[{1, 4, 5}, 6, 3, 2] cnBoxBar[{1, 4, 5}, 6, 3, 
   2] Int4[{1, 4, 5}, {6}, {3}, {2}] - 
 1/8 cnBox[{1, 4, 6}, 2, 3, 5] cnBoxBar[{1, 4, 6}, 2, 3, 
   5] Int4[{1, 4, 6}, {2}, {3}, {5}] - 
 1/8 cnBox[{1, 4, 6}, 2, 5, 3] cnBoxBar[{1, 4, 6}, 2, 5, 
   3] Int4[{1, 4, 6}, {2}, {5}, {3}] - 
 1/8 cnBox[{1, 4, 6}, 3, 2, 5] cnBoxBar[{1, 4, 6}, 3, 2, 
   5] Int4[{1, 4, 6}, {3}, {2}, {5}] - 
 1/8 cnBox[{1, 4, 6}, 3, 5, 2] cnBoxBar[{1, 4, 6}, 3, 5, 
   2] Int4[{1, 4, 6}, {3}, {5}, {2}] - 
 1/8 cnBox[{1, 4, 6}, 5, 2, 3] cnBoxBar[{1, 4, 6}, 5, 2, 
   3] Int4[{1, 4, 6}, {5}, {2}, {3}] - 
 1/8 cnBox[{1, 4, 6}, 5, 3, 2] cnBoxBar[{1, 4, 6}, 5, 3, 
   2] Int4[{1, 4, 6}, {5}, {3}, {2}] - 
 1/8 cnBox[{1, 5, 6}, 2, 3, 4] cnBoxBar[{1, 5, 6}, 2, 3, 
   4] Int4[{1, 5, 6}, {2}, {3}, {4}] - 
 1/8 cnBox[{1, 5, 6}, 2, 4, 3] cnBoxBar[{1, 5, 6}, 2, 4, 
   3] Int4[{1, 5, 6}, {2}, {4}, {3}] - 
 1/8 cnBox[{1, 5, 6}, 3, 2, 4] cnBoxBar[{1, 5, 6}, 3, 2, 
   4] Int4[{1, 5, 6}, {3}, {2}, {4}] - 
 1/8 cnBox[{1, 5, 6}, 3, 4, 2] cnBoxBar[{1, 5, 6}, 3, 4, 
   2] Int4[{1, 5, 6}, {3}, {4}, {2}] - 
 1/8 cnBox[{1, 5, 6}, 4, 2, 3] cnBoxBar[{1, 5, 6}, 4, 2, 
   3] Int4[{1, 5, 6}, {4}, {2}, {3}] - 
 1/8 cnBox[{1, 5, 6}, 4, 3, 2] cnBoxBar[{1, 5, 6}, 4, 3, 
   2] Int4[{1, 5, 6}, {4}, {3}, {2}] + 
 Int6[{1}, {2}, {3}, {4}, {5}, {6}] nHex[1, 2, 3, 4, 5, 6] nHexBar[1, 
   2, 3, 4, 5, 6] + 
 Int6[{1}, {2}, {3}, {4}, {6}, {5}] nHex[1, 2, 3, 4, 6, 5] nHexBar[1, 
   2, 3, 4, 6, 5] + 
 Int6[{1}, {2}, {3}, {5}, {4}, {6}] nHex[1, 2, 3, 5, 4, 6] nHexBar[1, 
   2, 3, 5, 4, 6] + 
 Int6[{1}, {2}, {3}, {5}, {6}, {4}] nHex[1, 2, 3, 5, 6, 4] nHexBar[1, 
   2, 3, 5, 6, 4] + 
 Int6[{1}, {2}, {3}, {6}, {4}, {5}] nHex[1, 2, 3, 6, 4, 5] nHexBar[1, 
   2, 3, 6, 4, 5] + 
 Int6[{1}, {2}, {3}, {6}, {5}, {4}] nHex[1, 2, 3, 6, 5, 4] nHexBar[1, 
   2, 3, 6, 5, 4] + 
 Int6[{1}, {2}, {4}, {3}, {5}, {6}] nHex[1, 2, 4, 3, 5, 6] nHexBar[1, 
   2, 4, 3, 5, 6] + 
 Int6[{1}, {2}, {4}, {3}, {6}, {5}] nHex[1, 2, 4, 3, 6, 5] nHexBar[1, 
   2, 4, 3, 6, 5] + 
 Int6[{1}, {2}, {4}, {5}, {3}, {6}] nHex[1, 2, 4, 5, 3, 6] nHexBar[1, 
   2, 4, 5, 3, 6] + 
 Int6[{1}, {2}, {4}, {5}, {6}, {3}] nHex[1, 2, 4, 5, 6, 3] nHexBar[1, 
   2, 4, 5, 6, 3] + 
 Int6[{1}, {2}, {4}, {6}, {3}, {5}] nHex[1, 2, 4, 6, 3, 5] nHexBar[1, 
   2, 4, 6, 3, 5] + 
 Int6[{1}, {2}, {4}, {6}, {5}, {3}] nHex[1, 2, 4, 6, 5, 3] nHexBar[1, 
   2, 4, 6, 5, 3] + 
 Int6[{1}, {2}, {5}, {3}, {4}, {6}] nHex[1, 2, 5, 3, 4, 6] nHexBar[1, 
   2, 5, 3, 4, 6] + 
 Int6[{1}, {2}, {5}, {3}, {6}, {4}] nHex[1, 2, 5, 3, 6, 4] nHexBar[1, 
   2, 5, 3, 6, 4] + 
 Int6[{1}, {2}, {5}, {4}, {3}, {6}] nHex[1, 2, 5, 4, 3, 6] nHexBar[1, 
   2, 5, 4, 3, 6] + 
 Int6[{1}, {2}, {5}, {4}, {6}, {3}] nHex[1, 2, 5, 4, 6, 3] nHexBar[1, 
   2, 5, 4, 6, 3] + 
 Int6[{1}, {2}, {5}, {6}, {3}, {4}] nHex[1, 2, 5, 6, 3, 4] nHexBar[1, 
   2, 5, 6, 3, 4] + 
 Int6[{1}, {2}, {5}, {6}, {4}, {3}] nHex[1, 2, 5, 6, 4, 3] nHexBar[1, 
   2, 5, 6, 4, 3] + 
 Int6[{1}, {2}, {6}, {3}, {4}, {5}] nHex[1, 2, 6, 3, 4, 5] nHexBar[1, 
   2, 6, 3, 4, 5] + 
 Int6[{1}, {2}, {6}, {3}, {5}, {4}] nHex[1, 2, 6, 3, 5, 4] nHexBar[1, 
   2, 6, 3, 5, 4] + 
 Int6[{1}, {2}, {6}, {4}, {3}, {5}] nHex[1, 2, 6, 4, 3, 5] nHexBar[1, 
   2, 6, 4, 3, 5] + 
 Int6[{1}, {2}, {6}, {4}, {5}, {3}] nHex[1, 2, 6, 4, 5, 3] nHexBar[1, 
   2, 6, 4, 5, 3] + 
 Int6[{1}, {2}, {6}, {5}, {3}, {4}] nHex[1, 2, 6, 5, 3, 4] nHexBar[1, 
   2, 6, 5, 3, 4] + 
 Int6[{1}, {2}, {6}, {5}, {4}, {3}] nHex[1, 2, 6, 5, 4, 3] nHexBar[1, 
   2, 6, 5, 4, 3] + 
 Int6[{1}, {3}, {2}, {4}, {5}, {6}] nHex[1, 3, 2, 4, 5, 6] nHexBar[1, 
   3, 2, 4, 5, 6] + 
 Int6[{1}, {3}, {2}, {4}, {6}, {5}] nHex[1, 3, 2, 4, 6, 5] nHexBar[1, 
   3, 2, 4, 6, 5] + 
 Int6[{1}, {3}, {2}, {5}, {4}, {6}] nHex[1, 3, 2, 5, 4, 6] nHexBar[1, 
   3, 2, 5, 4, 6] + 
 Int6[{1}, {3}, {2}, {5}, {6}, {4}] nHex[1, 3, 2, 5, 6, 4] nHexBar[1, 
   3, 2, 5, 6, 4] + 
 Int6[{1}, {3}, {2}, {6}, {4}, {5}] nHex[1, 3, 2, 6, 4, 5] nHexBar[1, 
   3, 2, 6, 4, 5] + 
 Int6[{1}, {3}, {2}, {6}, {5}, {4}] nHex[1, 3, 2, 6, 5, 4] nHexBar[1, 
   3, 2, 6, 5, 4] + 
 Int6[{1}, {3}, {4}, {2}, {5}, {6}] nHex[1, 3, 4, 2, 5, 6] nHexBar[1, 
   3, 4, 2, 5, 6] + 
 Int6[{1}, {3}, {4}, {2}, {6}, {5}] nHex[1, 3, 4, 2, 6, 5] nHexBar[1, 
   3, 4, 2, 6, 5] + 
 Int6[{1}, {3}, {4}, {5}, {2}, {6}] nHex[1, 3, 4, 5, 2, 6] nHexBar[1, 
   3, 4, 5, 2, 6] + 
 Int6[{1}, {3}, {4}, {5}, {6}, {2}] nHex[1, 3, 4, 5, 6, 2] nHexBar[1, 
   3, 4, 5, 6, 2] + 
 Int6[{1}, {3}, {4}, {6}, {2}, {5}] nHex[1, 3, 4, 6, 2, 5] nHexBar[1, 
   3, 4, 6, 2, 5] + 
 Int6[{1}, {3}, {4}, {6}, {5}, {2}] nHex[1, 3, 4, 6, 5, 2] nHexBar[1, 
   3, 4, 6, 5, 2] + 
 Int6[{1}, {3}, {5}, {2}, {4}, {6}] nHex[1, 3, 5, 2, 4, 6] nHexBar[1, 
   3, 5, 2, 4, 6] + 
 Int6[{1}, {3}, {5}, {2}, {6}, {4}] nHex[1, 3, 5, 2, 6, 4] nHexBar[1, 
   3, 5, 2, 6, 4] + 
 Int6[{1}, {3}, {5}, {4}, {2}, {6}] nHex[1, 3, 5, 4, 2, 6] nHexBar[1, 
   3, 5, 4, 2, 6] + 
 Int6[{1}, {3}, {5}, {4}, {6}, {2}] nHex[1, 3, 5, 4, 6, 2] nHexBar[1, 
   3, 5, 4, 6, 2] + 
 Int6[{1}, {3}, {5}, {6}, {2}, {4}] nHex[1, 3, 5, 6, 2, 4] nHexBar[1, 
   3, 5, 6, 2, 4] + 
 Int6[{1}, {3}, {5}, {6}, {4}, {2}] nHex[1, 3, 5, 6, 4, 2] nHexBar[1, 
   3, 5, 6, 4, 2] + 
 Int6[{1}, {3}, {6}, {2}, {4}, {5}] nHex[1, 3, 6, 2, 4, 5] nHexBar[1, 
   3, 6, 2, 4, 5] + 
 Int6[{1}, {3}, {6}, {2}, {5}, {4}] nHex[1, 3, 6, 2, 5, 4] nHexBar[1, 
   3, 6, 2, 5, 4] + 
 Int6[{1}, {3}, {6}, {4}, {2}, {5}] nHex[1, 3, 6, 4, 2, 5] nHexBar[1, 
   3, 6, 4, 2, 5] + 
 Int6[{1}, {3}, {6}, {4}, {5}, {2}] nHex[1, 3, 6, 4, 5, 2] nHexBar[1, 
   3, 6, 4, 5, 2] + 
 Int6[{1}, {3}, {6}, {5}, {2}, {4}] nHex[1, 3, 6, 5, 2, 4] nHexBar[1, 
   3, 6, 5, 2, 4] + 
 Int6[{1}, {3}, {6}, {5}, {4}, {2}] nHex[1, 3, 6, 5, 4, 2] nHexBar[1, 
   3, 6, 5, 4, 2] + 
 Int6[{1}, {4}, {2}, {3}, {5}, {6}] nHex[1, 4, 2, 3, 5, 6] nHexBar[1, 
   4, 2, 3, 5, 6] + 
 Int6[{1}, {4}, {2}, {3}, {6}, {5}] nHex[1, 4, 2, 3, 6, 5] nHexBar[1, 
   4, 2, 3, 6, 5] + 
 Int6[{1}, {4}, {2}, {5}, {3}, {6}] nHex[1, 4, 2, 5, 3, 6] nHexBar[1, 
   4, 2, 5, 3, 6] + 
 Int6[{1}, {4}, {2}, {5}, {6}, {3}] nHex[1, 4, 2, 5, 6, 3] nHexBar[1, 
   4, 2, 5, 6, 3] + 
 Int6[{1}, {4}, {2}, {6}, {3}, {5}] nHex[1, 4, 2, 6, 3, 5] nHexBar[1, 
   4, 2, 6, 3, 5] + 
 Int6[{1}, {4}, {2}, {6}, {5}, {3}] nHex[1, 4, 2, 6, 5, 3] nHexBar[1, 
   4, 2, 6, 5, 3] + 
 Int6[{1}, {4}, {3}, {2}, {5}, {6}] nHex[1, 4, 3, 2, 5, 6] nHexBar[1, 
   4, 3, 2, 5, 6] + 
 Int6[{1}, {4}, {3}, {2}, {6}, {5}] nHex[1, 4, 3, 2, 6, 5] nHexBar[1, 
   4, 3, 2, 6, 5] + 
 Int6[{1}, {4}, {3}, {5}, {2}, {6}] nHex[1, 4, 3, 5, 2, 6] nHexBar[1, 
   4, 3, 5, 2, 6] + 
 Int6[{1}, {4}, {3}, {5}, {6}, {2}] nHex[1, 4, 3, 5, 6, 2] nHexBar[1, 
   4, 3, 5, 6, 2] + 
 Int6[{1}, {4}, {3}, {6}, {2}, {5}] nHex[1, 4, 3, 6, 2, 5] nHexBar[1, 
   4, 3, 6, 2, 5] + 
 Int6[{1}, {4}, {3}, {6}, {5}, {2}] nHex[1, 4, 3, 6, 5, 2] nHexBar[1, 
   4, 3, 6, 5, 2] + 
 Int6[{1}, {4}, {5}, {2}, {3}, {6}] nHex[1, 4, 5, 2, 3, 6] nHexBar[1, 
   4, 5, 2, 3, 6] + 
 Int6[{1}, {4}, {5}, {2}, {6}, {3}] nHex[1, 4, 5, 2, 6, 3] nHexBar[1, 
   4, 5, 2, 6, 3] + 
 Int6[{1}, {4}, {5}, {3}, {2}, {6}] nHex[1, 4, 5, 3, 2, 6] nHexBar[1, 
   4, 5, 3, 2, 6] + 
 Int6[{1}, {4}, {5}, {3}, {6}, {2}] nHex[1, 4, 5, 3, 6, 2] nHexBar[1, 
   4, 5, 3, 6, 2] + 
 Int6[{1}, {4}, {5}, {6}, {2}, {3}] nHex[1, 4, 5, 6, 2, 3] nHexBar[1, 
   4, 5, 6, 2, 3] + 
 Int6[{1}, {4}, {5}, {6}, {3}, {2}] nHex[1, 4, 5, 6, 3, 2] nHexBar[1, 
   4, 5, 6, 3, 2] + 
 Int6[{1}, {4}, {6}, {2}, {3}, {5}] nHex[1, 4, 6, 2, 3, 5] nHexBar[1, 
   4, 6, 2, 3, 5] + 
 Int6[{1}, {4}, {6}, {2}, {5}, {3}] nHex[1, 4, 6, 2, 5, 3] nHexBar[1, 
   4, 6, 2, 5, 3] + 
 Int6[{1}, {4}, {6}, {3}, {2}, {5}] nHex[1, 4, 6, 3, 2, 5] nHexBar[1, 
   4, 6, 3, 2, 5] + 
 Int6[{1}, {4}, {6}, {3}, {5}, {2}] nHex[1, 4, 6, 3, 5, 2] nHexBar[1, 
   4, 6, 3, 5, 2] + 
 Int6[{1}, {4}, {6}, {5}, {2}, {3}] nHex[1, 4, 6, 5, 2, 3] nHexBar[1, 
   4, 6, 5, 2, 3] + 
 Int6[{1}, {4}, {6}, {5}, {3}, {2}] nHex[1, 4, 6, 5, 3, 2] nHexBar[1, 
   4, 6, 5, 3, 2] + 
 Int6[{1}, {5}, {2}, {3}, {4}, {6}] nHex[1, 5, 2, 3, 4, 6] nHexBar[1, 
   5, 2, 3, 4, 6] + 
 Int6[{1}, {5}, {2}, {3}, {6}, {4}] nHex[1, 5, 2, 3, 6, 4] nHexBar[1, 
   5, 2, 3, 6, 4] + 
 Int6[{1}, {5}, {2}, {4}, {3}, {6}] nHex[1, 5, 2, 4, 3, 6] nHexBar[1, 
   5, 2, 4, 3, 6] + 
 Int6[{1}, {5}, {2}, {4}, {6}, {3}] nHex[1, 5, 2, 4, 6, 3] nHexBar[1, 
   5, 2, 4, 6, 3] + 
 Int6[{1}, {5}, {2}, {6}, {3}, {4}] nHex[1, 5, 2, 6, 3, 4] nHexBar[1, 
   5, 2, 6, 3, 4] + 
 Int6[{1}, {5}, {2}, {6}, {4}, {3}] nHex[1, 5, 2, 6, 4, 3] nHexBar[1, 
   5, 2, 6, 4, 3] + 
 Int6[{1}, {5}, {3}, {2}, {4}, {6}] nHex[1, 5, 3, 2, 4, 6] nHexBar[1, 
   5, 3, 2, 4, 6] + 
 Int6[{1}, {5}, {3}, {2}, {6}, {4}] nHex[1, 5, 3, 2, 6, 4] nHexBar[1, 
   5, 3, 2, 6, 4] + 
 Int6[{1}, {5}, {3}, {4}, {2}, {6}] nHex[1, 5, 3, 4, 2, 6] nHexBar[1, 
   5, 3, 4, 2, 6] + 
 Int6[{1}, {5}, {3}, {4}, {6}, {2}] nHex[1, 5, 3, 4, 6, 2] nHexBar[1, 
   5, 3, 4, 6, 2] + 
 Int6[{1}, {5}, {3}, {6}, {2}, {4}] nHex[1, 5, 3, 6, 2, 4] nHexBar[1, 
   5, 3, 6, 2, 4] + 
 Int6[{1}, {5}, {3}, {6}, {4}, {2}] nHex[1, 5, 3, 6, 4, 2] nHexBar[1, 
   5, 3, 6, 4, 2] + 
 Int6[{1}, {5}, {4}, {2}, {3}, {6}] nHex[1, 5, 4, 2, 3, 6] nHexBar[1, 
   5, 4, 2, 3, 6] + 
 Int6[{1}, {5}, {4}, {2}, {6}, {3}] nHex[1, 5, 4, 2, 6, 3] nHexBar[1, 
   5, 4, 2, 6, 3] + 
 Int6[{1}, {5}, {4}, {3}, {2}, {6}] nHex[1, 5, 4, 3, 2, 6] nHexBar[1, 
   5, 4, 3, 2, 6] + 
 Int6[{1}, {5}, {4}, {3}, {6}, {2}] nHex[1, 5, 4, 3, 6, 2] nHexBar[1, 
   5, 4, 3, 6, 2] + 
 Int6[{1}, {5}, {4}, {6}, {2}, {3}] nHex[1, 5, 4, 6, 2, 3] nHexBar[1, 
   5, 4, 6, 2, 3] + 
 Int6[{1}, {5}, {4}, {6}, {3}, {2}] nHex[1, 5, 4, 6, 3, 2] nHexBar[1, 
   5, 4, 6, 3, 2] + 
 Int6[{1}, {5}, {6}, {2}, {3}, {4}] nHex[1, 5, 6, 2, 3, 4] nHexBar[1, 
   5, 6, 2, 3, 4] + 
 Int6[{1}, {5}, {6}, {2}, {4}, {3}] nHex[1, 5, 6, 2, 4, 3] nHexBar[1, 
   5, 6, 2, 4, 3] + 
 Int6[{1}, {5}, {6}, {3}, {2}, {4}] nHex[1, 5, 6, 3, 2, 4] nHexBar[1, 
   5, 6, 3, 2, 4] + 
 Int6[{1}, {5}, {6}, {3}, {4}, {2}] nHex[1, 5, 6, 3, 4, 2] nHexBar[1, 
   5, 6, 3, 4, 2] + 
 Int6[{1}, {5}, {6}, {4}, {2}, {3}] nHex[1, 5, 6, 4, 2, 3] nHexBar[1, 
   5, 6, 4, 2, 3] + 
 Int6[{1}, {5}, {6}, {4}, {3}, {2}] nHex[1, 5, 6, 4, 3, 2] nHexBar[1, 
   5, 6, 4, 3, 2] + 
 Int6[{1}, {6}, {2}, {3}, {4}, {5}] nHex[1, 6, 2, 3, 4, 5] nHexBar[1, 
   6, 2, 3, 4, 5] + 
 Int6[{1}, {6}, {2}, {3}, {5}, {4}] nHex[1, 6, 2, 3, 5, 4] nHexBar[1, 
   6, 2, 3, 5, 4] + 
 Int6[{1}, {6}, {2}, {4}, {3}, {5}] nHex[1, 6, 2, 4, 3, 5] nHexBar[1, 
   6, 2, 4, 3, 5] + 
 Int6[{1}, {6}, {2}, {4}, {5}, {3}] nHex[1, 6, 2, 4, 5, 3] nHexBar[1, 
   6, 2, 4, 5, 3] + 
 Int6[{1}, {6}, {2}, {5}, {3}, {4}] nHex[1, 6, 2, 5, 3, 4] nHexBar[1, 
   6, 2, 5, 3, 4] + 
 Int6[{1}, {6}, {2}, {5}, {4}, {3}] nHex[1, 6, 2, 5, 4, 3] nHexBar[1, 
   6, 2, 5, 4, 3] + 
 Int6[{1}, {6}, {3}, {2}, {4}, {5}] nHex[1, 6, 3, 2, 4, 5] nHexBar[1, 
   6, 3, 2, 4, 5] + 
 Int6[{1}, {6}, {3}, {2}, {5}, {4}] nHex[1, 6, 3, 2, 5, 4] nHexBar[1, 
   6, 3, 2, 5, 4] + 
 Int6[{1}, {6}, {3}, {4}, {2}, {5}] nHex[1, 6, 3, 4, 2, 5] nHexBar[1, 
   6, 3, 4, 2, 5] + 
 Int6[{1}, {6}, {3}, {4}, {5}, {2}] nHex[1, 6, 3, 4, 5, 2] nHexBar[1, 
   6, 3, 4, 5, 2] + 
 Int6[{1}, {6}, {3}, {5}, {2}, {4}] nHex[1, 6, 3, 5, 2, 4] nHexBar[1, 
   6, 3, 5, 2, 4] + 
 Int6[{1}, {6}, {3}, {5}, {4}, {2}] nHex[1, 6, 3, 5, 4, 2] nHexBar[1, 
   6, 3, 5, 4, 2] + 
 Int6[{1}, {6}, {4}, {2}, {3}, {5}] nHex[1, 6, 4, 2, 3, 5] nHexBar[1, 
   6, 4, 2, 3, 5] + 
 Int6[{1}, {6}, {4}, {2}, {5}, {3}] nHex[1, 6, 4, 2, 5, 3] nHexBar[1, 
   6, 4, 2, 5, 3] + 
 Int6[{1}, {6}, {4}, {3}, {2}, {5}] nHex[1, 6, 4, 3, 2, 5] nHexBar[1, 
   6, 4, 3, 2, 5] + 
 Int6[{1}, {6}, {4}, {3}, {5}, {2}] nHex[1, 6, 4, 3, 5, 2] nHexBar[1, 
   6, 4, 3, 5, 2] + 
 Int6[{1}, {6}, {4}, {5}, {2}, {3}] nHex[1, 6, 4, 5, 2, 3] nHexBar[1, 
   6, 4, 5, 2, 3] + 
 Int6[{1}, {6}, {4}, {5}, {3}, {2}] nHex[1, 6, 4, 5, 3, 2] nHexBar[1, 
   6, 4, 5, 3, 2] + 
 Int6[{1}, {6}, {5}, {2}, {3}, {4}] nHex[1, 6, 5, 2, 3, 4] nHexBar[1, 
   6, 5, 2, 3, 4] + 
 Int6[{1}, {6}, {5}, {2}, {4}, {3}] nHex[1, 6, 5, 2, 4, 3] nHexBar[1, 
   6, 5, 2, 4, 3] + 
 Int6[{1}, {6}, {5}, {3}, {2}, {4}] nHex[1, 6, 5, 3, 2, 4] nHexBar[1, 
   6, 5, 3, 2, 4] + 
 Int6[{1}, {6}, {5}, {3}, {4}, {2}] nHex[1, 6, 5, 3, 4, 2] nHexBar[1, 
   6, 5, 3, 4, 2] + 
 Int6[{1}, {6}, {5}, {4}, {2}, {3}] nHex[1, 6, 5, 4, 2, 3] nHexBar[1, 
   6, 5, 4, 2, 3] + 
 Int6[{1}, {6}, {5}, {4}, {3}, {2}] nHex[1, 6, 5, 4, 3, 2] nHexBar[1, 
   6, 5, 4, 3, 2] + (
 Int5[{1, 2}, {3}, {4}, {5}, {6}] nPent[{1, 2}, 3, 4, 5, 
   6] nPentBar[{1, 2}, 3, 4, 5, 6])/s[1, 2] + (
 Int5[{1, 2}, {3}, {4}, {6}, {5}] nPent[{1, 2}, 3, 4, 6, 
   5] nPentBar[{1, 2}, 3, 4, 6, 5])/s[1, 2] + (
 Int5[{1, 2}, {3}, {5}, {4}, {6}] nPent[{1, 2}, 3, 5, 4, 
   6] nPentBar[{1, 2}, 3, 5, 4, 6])/s[1, 2] + (
 Int5[{1, 2}, {3}, {5}, {6}, {4}] nPent[{1, 2}, 3, 5, 6, 
   4] nPentBar[{1, 2}, 3, 5, 6, 4])/s[1, 2] + (
 Int5[{1, 2}, {3}, {6}, {4}, {5}] nPent[{1, 2}, 3, 6, 4, 
   5] nPentBar[{1, 2}, 3, 6, 4, 5])/s[1, 2] + (
 Int5[{1, 2}, {3}, {6}, {5}, {4}] nPent[{1, 2}, 3, 6, 5, 
   4] nPentBar[{1, 2}, 3, 6, 5, 4])/s[1, 2] + (
 Int5[{1, 2}, {4}, {3}, {5}, {6}] nPent[{1, 2}, 4, 3, 5, 
   6] nPentBar[{1, 2}, 4, 3, 5, 6])/s[1, 2] + (
 Int5[{1, 2}, {4}, {3}, {6}, {5}] nPent[{1, 2}, 4, 3, 6, 
   5] nPentBar[{1, 2}, 4, 3, 6, 5])/s[1, 2] + (
 Int5[{1, 2}, {4}, {5}, {3}, {6}] nPent[{1, 2}, 4, 5, 3, 
   6] nPentBar[{1, 2}, 4, 5, 3, 6])/s[1, 2] + (
 Int5[{1, 2}, {4}, {5}, {6}, {3}] nPent[{1, 2}, 4, 5, 6, 
   3] nPentBar[{1, 2}, 4, 5, 6, 3])/s[1, 2] + (
 Int5[{1, 2}, {4}, {6}, {3}, {5}] nPent[{1, 2}, 4, 6, 3, 
   5] nPentBar[{1, 2}, 4, 6, 3, 5])/s[1, 2] + (
 Int5[{1, 2}, {4}, {6}, {5}, {3}] nPent[{1, 2}, 4, 6, 5, 
   3] nPentBar[{1, 2}, 4, 6, 5, 3])/s[1, 2] + (
 Int5[{1, 2}, {5}, {3}, {4}, {6}] nPent[{1, 2}, 5, 3, 4, 
   6] nPentBar[{1, 2}, 5, 3, 4, 6])/s[1, 2] + (
 Int5[{1, 2}, {5}, {3}, {6}, {4}] nPent[{1, 2}, 5, 3, 6, 
   4] nPentBar[{1, 2}, 5, 3, 6, 4])/s[1, 2] + (
 Int5[{1, 2}, {5}, {4}, {3}, {6}] nPent[{1, 2}, 5, 4, 3, 
   6] nPentBar[{1, 2}, 5, 4, 3, 6])/s[1, 2] + (
 Int5[{1, 2}, {5}, {4}, {6}, {3}] nPent[{1, 2}, 5, 4, 6, 
   3] nPentBar[{1, 2}, 5, 4, 6, 3])/s[1, 2] + (
 Int5[{1, 2}, {5}, {6}, {3}, {4}] nPent[{1, 2}, 5, 6, 3, 
   4] nPentBar[{1, 2}, 5, 6, 3, 4])/s[1, 2] + (
 Int5[{1, 2}, {5}, {6}, {4}, {3}] nPent[{1, 2}, 5, 6, 4, 
   3] nPentBar[{1, 2}, 5, 6, 4, 3])/s[1, 2] + (
 Int5[{1, 2}, {6}, {3}, {4}, {5}] nPent[{1, 2}, 6, 3, 4, 
   5] nPentBar[{1, 2}, 6, 3, 4, 5])/s[1, 2] + (
 Int5[{1, 2}, {6}, {3}, {5}, {4}] nPent[{1, 2}, 6, 3, 5, 
   4] nPentBar[{1, 2}, 6, 3, 5, 4])/s[1, 2] + (
 Int5[{1, 2}, {6}, {4}, {3}, {5}] nPent[{1, 2}, 6, 4, 3, 
   5] nPentBar[{1, 2}, 6, 4, 3, 5])/s[1, 2] + (
 Int5[{1, 2}, {6}, {4}, {5}, {3}] nPent[{1, 2}, 6, 4, 5, 
   3] nPentBar[{1, 2}, 6, 4, 5, 3])/s[1, 2] + (
 Int5[{1, 2}, {6}, {5}, {3}, {4}] nPent[{1, 2}, 6, 5, 3, 
   4] nPentBar[{1, 2}, 6, 5, 3, 4])/s[1, 2] + (
 Int5[{1, 2}, {6}, {5}, {4}, {3}] nPent[{1, 2}, 6, 5, 4, 
   3] nPentBar[{1, 2}, 6, 5, 4, 3])/s[1, 2] + (
 Int5[{1, 3}, {2}, {4}, {5}, {6}] nPent[{1, 3}, 2, 4, 5, 
   6] nPentBar[{1, 3}, 2, 4, 5, 6])/s[1, 3] + (
 Int5[{1, 3}, {2}, {4}, {6}, {5}] nPent[{1, 3}, 2, 4, 6, 
   5] nPentBar[{1, 3}, 2, 4, 6, 5])/s[1, 3] + (
 Int5[{1, 3}, {2}, {5}, {4}, {6}] nPent[{1, 3}, 2, 5, 4, 
   6] nPentBar[{1, 3}, 2, 5, 4, 6])/s[1, 3] + (
 Int5[{1, 3}, {2}, {5}, {6}, {4}] nPent[{1, 3}, 2, 5, 6, 
   4] nPentBar[{1, 3}, 2, 5, 6, 4])/s[1, 3] + (
 Int5[{1, 3}, {2}, {6}, {4}, {5}] nPent[{1, 3}, 2, 6, 4, 
   5] nPentBar[{1, 3}, 2, 6, 4, 5])/s[1, 3] + (
 Int5[{1, 3}, {2}, {6}, {5}, {4}] nPent[{1, 3}, 2, 6, 5, 
   4] nPentBar[{1, 3}, 2, 6, 5, 4])/s[1, 3] + (
 Int5[{1, 3}, {4}, {2}, {5}, {6}] nPent[{1, 3}, 4, 2, 5, 
   6] nPentBar[{1, 3}, 4, 2, 5, 6])/s[1, 3] + (
 Int5[{1, 3}, {4}, {2}, {6}, {5}] nPent[{1, 3}, 4, 2, 6, 
   5] nPentBar[{1, 3}, 4, 2, 6, 5])/s[1, 3] + (
 Int5[{1, 3}, {4}, {5}, {2}, {6}] nPent[{1, 3}, 4, 5, 2, 
   6] nPentBar[{1, 3}, 4, 5, 2, 6])/s[1, 3] + (
 Int5[{1, 3}, {4}, {5}, {6}, {2}] nPent[{1, 3}, 4, 5, 6, 
   2] nPentBar[{1, 3}, 4, 5, 6, 2])/s[1, 3] + (
 Int5[{1, 3}, {4}, {6}, {2}, {5}] nPent[{1, 3}, 4, 6, 2, 
   5] nPentBar[{1, 3}, 4, 6, 2, 5])/s[1, 3] + (
 Int5[{1, 3}, {4}, {6}, {5}, {2}] nPent[{1, 3}, 4, 6, 5, 
   2] nPentBar[{1, 3}, 4, 6, 5, 2])/s[1, 3] + (
 Int5[{1, 3}, {5}, {2}, {4}, {6}] nPent[{1, 3}, 5, 2, 4, 
   6] nPentBar[{1, 3}, 5, 2, 4, 6])/s[1, 3] + (
 Int5[{1, 3}, {5}, {2}, {6}, {4}] nPent[{1, 3}, 5, 2, 6, 
   4] nPentBar[{1, 3}, 5, 2, 6, 4])/s[1, 3] + (
 Int5[{1, 3}, {5}, {4}, {2}, {6}] nPent[{1, 3}, 5, 4, 2, 
   6] nPentBar[{1, 3}, 5, 4, 2, 6])/s[1, 3] + (
 Int5[{1, 3}, {5}, {4}, {6}, {2}] nPent[{1, 3}, 5, 4, 6, 
   2] nPentBar[{1, 3}, 5, 4, 6, 2])/s[1, 3] + (
 Int5[{1, 3}, {5}, {6}, {2}, {4}] nPent[{1, 3}, 5, 6, 2, 
   4] nPentBar[{1, 3}, 5, 6, 2, 4])/s[1, 3] + (
 Int5[{1, 3}, {5}, {6}, {4}, {2}] nPent[{1, 3}, 5, 6, 4, 
   2] nPentBar[{1, 3}, 5, 6, 4, 2])/s[1, 3] + (
 Int5[{1, 3}, {6}, {2}, {4}, {5}] nPent[{1, 3}, 6, 2, 4, 
   5] nPentBar[{1, 3}, 6, 2, 4, 5])/s[1, 3] + (
 Int5[{1, 3}, {6}, {2}, {5}, {4}] nPent[{1, 3}, 6, 2, 5, 
   4] nPentBar[{1, 3}, 6, 2, 5, 4])/s[1, 3] + (
 Int5[{1, 3}, {6}, {4}, {2}, {5}] nPent[{1, 3}, 6, 4, 2, 
   5] nPentBar[{1, 3}, 6, 4, 2, 5])/s[1, 3] + (
 Int5[{1, 3}, {6}, {4}, {5}, {2}] nPent[{1, 3}, 6, 4, 5, 
   2] nPentBar[{1, 3}, 6, 4, 5, 2])/s[1, 3] + (
 Int5[{1, 3}, {6}, {5}, {2}, {4}] nPent[{1, 3}, 6, 5, 2, 
   4] nPentBar[{1, 3}, 6, 5, 2, 4])/s[1, 3] + (
 Int5[{1, 3}, {6}, {5}, {4}, {2}] nPent[{1, 3}, 6, 5, 4, 
   2] nPentBar[{1, 3}, 6, 5, 4, 2])/s[1, 3] + (
 Int5[{1, 4}, {2}, {3}, {5}, {6}] nPent[{1, 4}, 2, 3, 5, 
   6] nPentBar[{1, 4}, 2, 3, 5, 6])/s[1, 4] + (
 Int5[{1, 4}, {2}, {3}, {6}, {5}] nPent[{1, 4}, 2, 3, 6, 
   5] nPentBar[{1, 4}, 2, 3, 6, 5])/s[1, 4] + (
 Int5[{1, 4}, {2}, {5}, {3}, {6}] nPent[{1, 4}, 2, 5, 3, 
   6] nPentBar[{1, 4}, 2, 5, 3, 6])/s[1, 4] + (
 Int5[{1, 4}, {2}, {5}, {6}, {3}] nPent[{1, 4}, 2, 5, 6, 
   3] nPentBar[{1, 4}, 2, 5, 6, 3])/s[1, 4] + (
 Int5[{1, 4}, {2}, {6}, {3}, {5}] nPent[{1, 4}, 2, 6, 3, 
   5] nPentBar[{1, 4}, 2, 6, 3, 5])/s[1, 4] + (
 Int5[{1, 4}, {2}, {6}, {5}, {3}] nPent[{1, 4}, 2, 6, 5, 
   3] nPentBar[{1, 4}, 2, 6, 5, 3])/s[1, 4] + (
 Int5[{1, 4}, {3}, {2}, {5}, {6}] nPent[{1, 4}, 3, 2, 5, 
   6] nPentBar[{1, 4}, 3, 2, 5, 6])/s[1, 4] + (
 Int5[{1, 4}, {3}, {2}, {6}, {5}] nPent[{1, 4}, 3, 2, 6, 
   5] nPentBar[{1, 4}, 3, 2, 6, 5])/s[1, 4] + (
 Int5[{1, 4}, {3}, {5}, {2}, {6}] nPent[{1, 4}, 3, 5, 2, 
   6] nPentBar[{1, 4}, 3, 5, 2, 6])/s[1, 4] + (
 Int5[{1, 4}, {3}, {5}, {6}, {2}] nPent[{1, 4}, 3, 5, 6, 
   2] nPentBar[{1, 4}, 3, 5, 6, 2])/s[1, 4] + (
 Int5[{1, 4}, {3}, {6}, {2}, {5}] nPent[{1, 4}, 3, 6, 2, 
   5] nPentBar[{1, 4}, 3, 6, 2, 5])/s[1, 4] + (
 Int5[{1, 4}, {3}, {6}, {5}, {2}] nPent[{1, 4}, 3, 6, 5, 
   2] nPentBar[{1, 4}, 3, 6, 5, 2])/s[1, 4] + (
 Int5[{1, 4}, {5}, {2}, {3}, {6}] nPent[{1, 4}, 5, 2, 3, 
   6] nPentBar[{1, 4}, 5, 2, 3, 6])/s[1, 4] + (
 Int5[{1, 4}, {5}, {2}, {6}, {3}] nPent[{1, 4}, 5, 2, 6, 
   3] nPentBar[{1, 4}, 5, 2, 6, 3])/s[1, 4] + (
 Int5[{1, 4}, {5}, {3}, {2}, {6}] nPent[{1, 4}, 5, 3, 2, 
   6] nPentBar[{1, 4}, 5, 3, 2, 6])/s[1, 4] + (
 Int5[{1, 4}, {5}, {3}, {6}, {2}] nPent[{1, 4}, 5, 3, 6, 
   2] nPentBar[{1, 4}, 5, 3, 6, 2])/s[1, 4] + (
 Int5[{1, 4}, {5}, {6}, {2}, {3}] nPent[{1, 4}, 5, 6, 2, 
   3] nPentBar[{1, 4}, 5, 6, 2, 3])/s[1, 4] + (
 Int5[{1, 4}, {5}, {6}, {3}, {2}] nPent[{1, 4}, 5, 6, 3, 
   2] nPentBar[{1, 4}, 5, 6, 3, 2])/s[1, 4] + (
 Int5[{1, 4}, {6}, {2}, {3}, {5}] nPent[{1, 4}, 6, 2, 3, 
   5] nPentBar[{1, 4}, 6, 2, 3, 5])/s[1, 4] + (
 Int5[{1, 4}, {6}, {2}, {5}, {3}] nPent[{1, 4}, 6, 2, 5, 
   3] nPentBar[{1, 4}, 6, 2, 5, 3])/s[1, 4] + (
 Int5[{1, 4}, {6}, {3}, {2}, {5}] nPent[{1, 4}, 6, 3, 2, 
   5] nPentBar[{1, 4}, 6, 3, 2, 5])/s[1, 4] + (
 Int5[{1, 4}, {6}, {3}, {5}, {2}] nPent[{1, 4}, 6, 3, 5, 
   2] nPentBar[{1, 4}, 6, 3, 5, 2])/s[1, 4] + (
 Int5[{1, 4}, {6}, {5}, {2}, {3}] nPent[{1, 4}, 6, 5, 2, 
   3] nPentBar[{1, 4}, 6, 5, 2, 3])/s[1, 4] + (
 Int5[{1, 4}, {6}, {5}, {3}, {2}] nPent[{1, 4}, 6, 5, 3, 
   2] nPentBar[{1, 4}, 6, 5, 3, 2])/s[1, 4] + (
 Int5[{1, 5}, {2}, {3}, {4}, {6}] nPent[{1, 5}, 2, 3, 4, 
   6] nPentBar[{1, 5}, 2, 3, 4, 6])/s[1, 5] + (
 Int5[{1, 5}, {2}, {3}, {6}, {4}] nPent[{1, 5}, 2, 3, 6, 
   4] nPentBar[{1, 5}, 2, 3, 6, 4])/s[1, 5] + (
 Int5[{1, 5}, {2}, {4}, {3}, {6}] nPent[{1, 5}, 2, 4, 3, 
   6] nPentBar[{1, 5}, 2, 4, 3, 6])/s[1, 5] + (
 Int5[{1, 5}, {2}, {4}, {6}, {3}] nPent[{1, 5}, 2, 4, 6, 
   3] nPentBar[{1, 5}, 2, 4, 6, 3])/s[1, 5] + (
 Int5[{1, 5}, {2}, {6}, {3}, {4}] nPent[{1, 5}, 2, 6, 3, 
   4] nPentBar[{1, 5}, 2, 6, 3, 4])/s[1, 5] + (
 Int5[{1, 5}, {2}, {6}, {4}, {3}] nPent[{1, 5}, 2, 6, 4, 
   3] nPentBar[{1, 5}, 2, 6, 4, 3])/s[1, 5] + (
 Int5[{1, 5}, {3}, {2}, {4}, {6}] nPent[{1, 5}, 3, 2, 4, 
   6] nPentBar[{1, 5}, 3, 2, 4, 6])/s[1, 5] + (
 Int5[{1, 5}, {3}, {2}, {6}, {4}] nPent[{1, 5}, 3, 2, 6, 
   4] nPentBar[{1, 5}, 3, 2, 6, 4])/s[1, 5] + (
 Int5[{1, 5}, {3}, {4}, {2}, {6}] nPent[{1, 5}, 3, 4, 2, 
   6] nPentBar[{1, 5}, 3, 4, 2, 6])/s[1, 5] + (
 Int5[{1, 5}, {3}, {4}, {6}, {2}] nPent[{1, 5}, 3, 4, 6, 
   2] nPentBar[{1, 5}, 3, 4, 6, 2])/s[1, 5] + (
 Int5[{1, 5}, {3}, {6}, {2}, {4}] nPent[{1, 5}, 3, 6, 2, 
   4] nPentBar[{1, 5}, 3, 6, 2, 4])/s[1, 5] + (
 Int5[{1, 5}, {3}, {6}, {4}, {2}] nPent[{1, 5}, 3, 6, 4, 
   2] nPentBar[{1, 5}, 3, 6, 4, 2])/s[1, 5] + (
 Int5[{1, 5}, {4}, {2}, {3}, {6}] nPent[{1, 5}, 4, 2, 3, 
   6] nPentBar[{1, 5}, 4, 2, 3, 6])/s[1, 5] + (
 Int5[{1, 5}, {4}, {2}, {6}, {3}] nPent[{1, 5}, 4, 2, 6, 
   3] nPentBar[{1, 5}, 4, 2, 6, 3])/s[1, 5] + (
 Int5[{1, 5}, {4}, {3}, {2}, {6}] nPent[{1, 5}, 4, 3, 2, 
   6] nPentBar[{1, 5}, 4, 3, 2, 6])/s[1, 5] + (
 Int5[{1, 5}, {4}, {3}, {6}, {2}] nPent[{1, 5}, 4, 3, 6, 
   2] nPentBar[{1, 5}, 4, 3, 6, 2])/s[1, 5] + (
 Int5[{1, 5}, {4}, {6}, {2}, {3}] nPent[{1, 5}, 4, 6, 2, 
   3] nPentBar[{1, 5}, 4, 6, 2, 3])/s[1, 5] + (
 Int5[{1, 5}, {4}, {6}, {3}, {2}] nPent[{1, 5}, 4, 6, 3, 
   2] nPentBar[{1, 5}, 4, 6, 3, 2])/s[1, 5] + (
 Int5[{1, 5}, {6}, {2}, {3}, {4}] nPent[{1, 5}, 6, 2, 3, 
   4] nPentBar[{1, 5}, 6, 2, 3, 4])/s[1, 5] + (
 Int5[{1, 5}, {6}, {2}, {4}, {3}] nPent[{1, 5}, 6, 2, 4, 
   3] nPentBar[{1, 5}, 6, 2, 4, 3])/s[1, 5] + (
 Int5[{1, 5}, {6}, {3}, {2}, {4}] nPent[{1, 5}, 6, 3, 2, 
   4] nPentBar[{1, 5}, 6, 3, 2, 4])/s[1, 5] + (
 Int5[{1, 5}, {6}, {3}, {4}, {2}] nPent[{1, 5}, 6, 3, 4, 
   2] nPentBar[{1, 5}, 6, 3, 4, 2])/s[1, 5] + (
 Int5[{1, 5}, {6}, {4}, {2}, {3}] nPent[{1, 5}, 6, 4, 2, 
   3] nPentBar[{1, 5}, 6, 4, 2, 3])/s[1, 5] + (
 Int5[{1, 5}, {6}, {4}, {3}, {2}] nPent[{1, 5}, 6, 4, 3, 
   2] nPentBar[{1, 5}, 6, 4, 3, 2])/s[1, 5] + (
 Int5[{1, 6}, {2}, {3}, {4}, {5}] nPent[{1, 6}, 2, 3, 4, 
   5] nPentBar[{1, 6}, 2, 3, 4, 5])/s[1, 6] + (
 Int5[{1, 6}, {2}, {3}, {5}, {4}] nPent[{1, 6}, 2, 3, 5, 
   4] nPentBar[{1, 6}, 2, 3, 5, 4])/s[1, 6] + (
 Int5[{1, 6}, {2}, {4}, {3}, {5}] nPent[{1, 6}, 2, 4, 3, 
   5] nPentBar[{1, 6}, 2, 4, 3, 5])/s[1, 6] + (
 Int5[{1, 6}, {2}, {4}, {5}, {3}] nPent[{1, 6}, 2, 4, 5, 
   3] nPentBar[{1, 6}, 2, 4, 5, 3])/s[1, 6] + (
 Int5[{1, 6}, {2}, {5}, {3}, {4}] nPent[{1, 6}, 2, 5, 3, 
   4] nPentBar[{1, 6}, 2, 5, 3, 4])/s[1, 6] + (
 Int5[{1, 6}, {2}, {5}, {4}, {3}] nPent[{1, 6}, 2, 5, 4, 
   3] nPentBar[{1, 6}, 2, 5, 4, 3])/s[1, 6] + (
 Int5[{1, 6}, {3}, {2}, {4}, {5}] nPent[{1, 6}, 3, 2, 4, 
   5] nPentBar[{1, 6}, 3, 2, 4, 5])/s[1, 6] + (
 Int5[{1, 6}, {3}, {2}, {5}, {4}] nPent[{1, 6}, 3, 2, 5, 
   4] nPentBar[{1, 6}, 3, 2, 5, 4])/s[1, 6] + (
 Int5[{1, 6}, {3}, {4}, {2}, {5}] nPent[{1, 6}, 3, 4, 2, 
   5] nPentBar[{1, 6}, 3, 4, 2, 5])/s[1, 6] + (
 Int5[{1, 6}, {3}, {4}, {5}, {2}] nPent[{1, 6}, 3, 4, 5, 
   2] nPentBar[{1, 6}, 3, 4, 5, 2])/s[1, 6] + (
 Int5[{1, 6}, {3}, {5}, {2}, {4}] nPent[{1, 6}, 3, 5, 2, 
   4] nPentBar[{1, 6}, 3, 5, 2, 4])/s[1, 6] + (
 Int5[{1, 6}, {3}, {5}, {4}, {2}] nPent[{1, 6}, 3, 5, 4, 
   2] nPentBar[{1, 6}, 3, 5, 4, 2])/s[1, 6] + (
 Int5[{1, 6}, {4}, {2}, {3}, {5}] nPent[{1, 6}, 4, 2, 3, 
   5] nPentBar[{1, 6}, 4, 2, 3, 5])/s[1, 6] + (
 Int5[{1, 6}, {4}, {2}, {5}, {3}] nPent[{1, 6}, 4, 2, 5, 
   3] nPentBar[{1, 6}, 4, 2, 5, 3])/s[1, 6] + (
 Int5[{1, 6}, {4}, {3}, {2}, {5}] nPent[{1, 6}, 4, 3, 2, 
   5] nPentBar[{1, 6}, 4, 3, 2, 5])/s[1, 6] + (
 Int5[{1, 6}, {4}, {3}, {5}, {2}] nPent[{1, 6}, 4, 3, 5, 
   2] nPentBar[{1, 6}, 4, 3, 5, 2])/s[1, 6] + (
 Int5[{1, 6}, {4}, {5}, {2}, {3}] nPent[{1, 6}, 4, 5, 2, 
   3] nPentBar[{1, 6}, 4, 5, 2, 3])/s[1, 6] + (
 Int5[{1, 6}, {4}, {5}, {3}, {2}] nPent[{1, 6}, 4, 5, 3, 
   2] nPentBar[{1, 6}, 4, 5, 3, 2])/s[1, 6] + (
 Int5[{1, 6}, {5}, {2}, {3}, {4}] nPent[{1, 6}, 5, 2, 3, 
   4] nPentBar[{1, 6}, 5, 2, 3, 4])/s[1, 6] + (
 Int5[{1, 6}, {5}, {2}, {4}, {3}] nPent[{1, 6}, 5, 2, 4, 
   3] nPentBar[{1, 6}, 5, 2, 4, 3])/s[1, 6] + (
 Int5[{1, 6}, {5}, {3}, {2}, {4}] nPent[{1, 6}, 5, 3, 2, 
   4] nPentBar[{1, 6}, 5, 3, 2, 4])/s[1, 6] + (
 Int5[{1, 6}, {5}, {3}, {4}, {2}] nPent[{1, 6}, 5, 3, 4, 
   2] nPentBar[{1, 6}, 5, 3, 4, 2])/s[1, 6] + (
 Int5[{1, 6}, {5}, {4}, {2}, {3}] nPent[{1, 6}, 5, 4, 2, 
   3] nPentBar[{1, 6}, 5, 4, 2, 3])/s[1, 6] + (
 Int5[{1, 6}, {5}, {4}, {3}, {2}] nPent[{1, 6}, 5, 4, 3, 
   2] nPentBar[{1, 6}, 5, 4, 3, 2])/s[1, 6] + (
 Int5[{1}, {4}, {5}, {6}, {2, 3}] nPent[1, 4, 5, 6, {2, 3}] nPentBar[
   1, 4, 5, 6, {2, 3}])/s[2, 3] + (
 Int5[{1}, {4}, {5}, {2, 3}, {6}] nPent[1, 4, 5, {2, 3}, 6] nPentBar[
   1, 4, 5, {2, 3}, 6])/s[2, 3] + (
 Int5[{1}, {4}, {6}, {5}, {2, 3}] nPent[1, 4, 6, 5, {2, 3}] nPentBar[
   1, 4, 6, 5, {2, 3}])/s[2, 3] + (
 Int5[{1}, {4}, {6}, {2, 3}, {5}] nPent[1, 4, 6, {2, 3}, 5] nPentBar[
   1, 4, 6, {2, 3}, 5])/s[2, 3] + (
 Int5[{1}, {4}, {2, 3}, {5}, {6}] nPent[1, 4, {2, 3}, 5, 6] nPentBar[
   1, 4, {2, 3}, 5, 6])/s[2, 3] + (
 Int5[{1}, {4}, {2, 3}, {6}, {5}] nPent[1, 4, {2, 3}, 6, 5] nPentBar[
   1, 4, {2, 3}, 6, 5])/s[2, 3] + (
 Int5[{1}, {5}, {4}, {6}, {2, 3}] nPent[1, 5, 4, 6, {2, 3}] nPentBar[
   1, 5, 4, 6, {2, 3}])/s[2, 3] + (
 Int5[{1}, {5}, {4}, {2, 3}, {6}] nPent[1, 5, 4, {2, 3}, 6] nPentBar[
   1, 5, 4, {2, 3}, 6])/s[2, 3] + (
 Int5[{1}, {5}, {6}, {4}, {2, 3}] nPent[1, 5, 6, 4, {2, 3}] nPentBar[
   1, 5, 6, 4, {2, 3}])/s[2, 3] + (
 Int5[{1}, {5}, {6}, {2, 3}, {4}] nPent[1, 5, 6, {2, 3}, 4] nPentBar[
   1, 5, 6, {2, 3}, 4])/s[2, 3] + (
 Int5[{1}, {5}, {2, 3}, {4}, {6}] nPent[1, 5, {2, 3}, 4, 6] nPentBar[
   1, 5, {2, 3}, 4, 6])/s[2, 3] + (
 Int5[{1}, {5}, {2, 3}, {6}, {4}] nPent[1, 5, {2, 3}, 6, 4] nPentBar[
   1, 5, {2, 3}, 6, 4])/s[2, 3] + (
 Int5[{1}, {6}, {4}, {5}, {2, 3}] nPent[1, 6, 4, 5, {2, 3}] nPentBar[
   1, 6, 4, 5, {2, 3}])/s[2, 3] + (
 Int5[{1}, {6}, {4}, {2, 3}, {5}] nPent[1, 6, 4, {2, 3}, 5] nPentBar[
   1, 6, 4, {2, 3}, 5])/s[2, 3] + (
 Int5[{1}, {6}, {5}, {4}, {2, 3}] nPent[1, 6, 5, 4, {2, 3}] nPentBar[
   1, 6, 5, 4, {2, 3}])/s[2, 3] + (
 Int5[{1}, {6}, {5}, {2, 3}, {4}] nPent[1, 6, 5, {2, 3}, 4] nPentBar[
   1, 6, 5, {2, 3}, 4])/s[2, 3] + (
 Int5[{1}, {6}, {2, 3}, {4}, {5}] nPent[1, 6, {2, 3}, 4, 5] nPentBar[
   1, 6, {2, 3}, 4, 5])/s[2, 3] + (
 Int5[{1}, {6}, {2, 3}, {5}, {4}] nPent[1, 6, {2, 3}, 5, 4] nPentBar[
   1, 6, {2, 3}, 5, 4])/s[2, 3] + (
 Int5[{1}, {2, 3}, {4}, {5}, {6}] nPent[1, {2, 3}, 4, 5, 6] nPentBar[
   1, {2, 3}, 4, 5, 6])/s[2, 3] + (
 Int5[{1}, {2, 3}, {4}, {6}, {5}] nPent[1, {2, 3}, 4, 6, 5] nPentBar[
   1, {2, 3}, 4, 6, 5])/s[2, 3] + (
 Int5[{1}, {2, 3}, {5}, {4}, {6}] nPent[1, {2, 3}, 5, 4, 6] nPentBar[
   1, {2, 3}, 5, 4, 6])/s[2, 3] + (
 Int5[{1}, {2, 3}, {5}, {6}, {4}] nPent[1, {2, 3}, 5, 6, 4] nPentBar[
   1, {2, 3}, 5, 6, 4])/s[2, 3] + (
 Int5[{1}, {2, 3}, {6}, {4}, {5}] nPent[1, {2, 3}, 6, 4, 5] nPentBar[
   1, {2, 3}, 6, 4, 5])/s[2, 3] + (
 Int5[{1}, {2, 3}, {6}, {5}, {4}] nPent[1, {2, 3}, 6, 5, 4] nPentBar[
   1, {2, 3}, 6, 5, 4])/s[2, 3] + (
 Int5[{1}, {3}, {5}, {6}, {2, 4}] nPent[1, 3, 5, 6, {2, 4}] nPentBar[
   1, 3, 5, 6, {2, 4}])/s[2, 4] + (
 Int5[{1}, {3}, {5}, {2, 4}, {6}] nPent[1, 3, 5, {2, 4}, 6] nPentBar[
   1, 3, 5, {2, 4}, 6])/s[2, 4] + (
 Int5[{1}, {3}, {6}, {5}, {2, 4}] nPent[1, 3, 6, 5, {2, 4}] nPentBar[
   1, 3, 6, 5, {2, 4}])/s[2, 4] + (
 Int5[{1}, {3}, {6}, {2, 4}, {5}] nPent[1, 3, 6, {2, 4}, 5] nPentBar[
   1, 3, 6, {2, 4}, 5])/s[2, 4] + (
 Int5[{1}, {3}, {2, 4}, {5}, {6}] nPent[1, 3, {2, 4}, 5, 6] nPentBar[
   1, 3, {2, 4}, 5, 6])/s[2, 4] + (
 Int5[{1}, {3}, {2, 4}, {6}, {5}] nPent[1, 3, {2, 4}, 6, 5] nPentBar[
   1, 3, {2, 4}, 6, 5])/s[2, 4] + (
 Int5[{1}, {5}, {3}, {6}, {2, 4}] nPent[1, 5, 3, 6, {2, 4}] nPentBar[
   1, 5, 3, 6, {2, 4}])/s[2, 4] + (
 Int5[{1}, {5}, {3}, {2, 4}, {6}] nPent[1, 5, 3, {2, 4}, 6] nPentBar[
   1, 5, 3, {2, 4}, 6])/s[2, 4] + (
 Int5[{1}, {5}, {6}, {3}, {2, 4}] nPent[1, 5, 6, 3, {2, 4}] nPentBar[
   1, 5, 6, 3, {2, 4}])/s[2, 4] + (
 Int5[{1}, {5}, {6}, {2, 4}, {3}] nPent[1, 5, 6, {2, 4}, 3] nPentBar[
   1, 5, 6, {2, 4}, 3])/s[2, 4] + (
 Int5[{1}, {5}, {2, 4}, {3}, {6}] nPent[1, 5, {2, 4}, 3, 6] nPentBar[
   1, 5, {2, 4}, 3, 6])/s[2, 4] + (
 Int5[{1}, {5}, {2, 4}, {6}, {3}] nPent[1, 5, {2, 4}, 6, 3] nPentBar[
   1, 5, {2, 4}, 6, 3])/s[2, 4] + (
 Int5[{1}, {6}, {3}, {5}, {2, 4}] nPent[1, 6, 3, 5, {2, 4}] nPentBar[
   1, 6, 3, 5, {2, 4}])/s[2, 4] + (
 Int5[{1}, {6}, {3}, {2, 4}, {5}] nPent[1, 6, 3, {2, 4}, 5] nPentBar[
   1, 6, 3, {2, 4}, 5])/s[2, 4] + (
 Int5[{1}, {6}, {5}, {3}, {2, 4}] nPent[1, 6, 5, 3, {2, 4}] nPentBar[
   1, 6, 5, 3, {2, 4}])/s[2, 4] + (
 Int5[{1}, {6}, {5}, {2, 4}, {3}] nPent[1, 6, 5, {2, 4}, 3] nPentBar[
   1, 6, 5, {2, 4}, 3])/s[2, 4] + (
 Int5[{1}, {6}, {2, 4}, {3}, {5}] nPent[1, 6, {2, 4}, 3, 5] nPentBar[
   1, 6, {2, 4}, 3, 5])/s[2, 4] + (
 Int5[{1}, {6}, {2, 4}, {5}, {3}] nPent[1, 6, {2, 4}, 5, 3] nPentBar[
   1, 6, {2, 4}, 5, 3])/s[2, 4] + (
 Int5[{1}, {2, 4}, {3}, {5}, {6}] nPent[1, {2, 4}, 3, 5, 6] nPentBar[
   1, {2, 4}, 3, 5, 6])/s[2, 4] + (
 Int5[{1}, {2, 4}, {3}, {6}, {5}] nPent[1, {2, 4}, 3, 6, 5] nPentBar[
   1, {2, 4}, 3, 6, 5])/s[2, 4] + (
 Int5[{1}, {2, 4}, {5}, {3}, {6}] nPent[1, {2, 4}, 5, 3, 6] nPentBar[
   1, {2, 4}, 5, 3, 6])/s[2, 4] + (
 Int5[{1}, {2, 4}, {5}, {6}, {3}] nPent[1, {2, 4}, 5, 6, 3] nPentBar[
   1, {2, 4}, 5, 6, 3])/s[2, 4] + (
 Int5[{1}, {2, 4}, {6}, {3}, {5}] nPent[1, {2, 4}, 6, 3, 5] nPentBar[
   1, {2, 4}, 6, 3, 5])/s[2, 4] + (
 Int5[{1}, {2, 4}, {6}, {5}, {3}] nPent[1, {2, 4}, 6, 5, 3] nPentBar[
   1, {2, 4}, 6, 5, 3])/s[2, 4] + (
 Int5[{1}, {3}, {4}, {6}, {2, 5}] nPent[1, 3, 4, 6, {2, 5}] nPentBar[
   1, 3, 4, 6, {2, 5}])/s[2, 5] + (
 Int5[{1}, {3}, {4}, {2, 5}, {6}] nPent[1, 3, 4, {2, 5}, 6] nPentBar[
   1, 3, 4, {2, 5}, 6])/s[2, 5] + (
 Int5[{1}, {3}, {6}, {4}, {2, 5}] nPent[1, 3, 6, 4, {2, 5}] nPentBar[
   1, 3, 6, 4, {2, 5}])/s[2, 5] + (
 Int5[{1}, {3}, {6}, {2, 5}, {4}] nPent[1, 3, 6, {2, 5}, 4] nPentBar[
   1, 3, 6, {2, 5}, 4])/s[2, 5] + (
 Int5[{1}, {3}, {2, 5}, {4}, {6}] nPent[1, 3, {2, 5}, 4, 6] nPentBar[
   1, 3, {2, 5}, 4, 6])/s[2, 5] + (
 Int5[{1}, {3}, {2, 5}, {6}, {4}] nPent[1, 3, {2, 5}, 6, 4] nPentBar[
   1, 3, {2, 5}, 6, 4])/s[2, 5] + (
 Int5[{1}, {4}, {3}, {6}, {2, 5}] nPent[1, 4, 3, 6, {2, 5}] nPentBar[
   1, 4, 3, 6, {2, 5}])/s[2, 5] + (
 Int5[{1}, {4}, {3}, {2, 5}, {6}] nPent[1, 4, 3, {2, 5}, 6] nPentBar[
   1, 4, 3, {2, 5}, 6])/s[2, 5] + (
 Int5[{1}, {4}, {6}, {3}, {2, 5}] nPent[1, 4, 6, 3, {2, 5}] nPentBar[
   1, 4, 6, 3, {2, 5}])/s[2, 5] + (
 Int5[{1}, {4}, {6}, {2, 5}, {3}] nPent[1, 4, 6, {2, 5}, 3] nPentBar[
   1, 4, 6, {2, 5}, 3])/s[2, 5] + (
 Int5[{1}, {4}, {2, 5}, {3}, {6}] nPent[1, 4, {2, 5}, 3, 6] nPentBar[
   1, 4, {2, 5}, 3, 6])/s[2, 5] + (
 Int5[{1}, {4}, {2, 5}, {6}, {3}] nPent[1, 4, {2, 5}, 6, 3] nPentBar[
   1, 4, {2, 5}, 6, 3])/s[2, 5] + (
 Int5[{1}, {6}, {3}, {4}, {2, 5}] nPent[1, 6, 3, 4, {2, 5}] nPentBar[
   1, 6, 3, 4, {2, 5}])/s[2, 5] + (
 Int5[{1}, {6}, {3}, {2, 5}, {4}] nPent[1, 6, 3, {2, 5}, 4] nPentBar[
   1, 6, 3, {2, 5}, 4])/s[2, 5] + (
 Int5[{1}, {6}, {4}, {3}, {2, 5}] nPent[1, 6, 4, 3, {2, 5}] nPentBar[
   1, 6, 4, 3, {2, 5}])/s[2, 5] + (
 Int5[{1}, {6}, {4}, {2, 5}, {3}] nPent[1, 6, 4, {2, 5}, 3] nPentBar[
   1, 6, 4, {2, 5}, 3])/s[2, 5] + (
 Int5[{1}, {6}, {2, 5}, {3}, {4}] nPent[1, 6, {2, 5}, 3, 4] nPentBar[
   1, 6, {2, 5}, 3, 4])/s[2, 5] + (
 Int5[{1}, {6}, {2, 5}, {4}, {3}] nPent[1, 6, {2, 5}, 4, 3] nPentBar[
   1, 6, {2, 5}, 4, 3])/s[2, 5] + (
 Int5[{1}, {2, 5}, {3}, {4}, {6}] nPent[1, {2, 5}, 3, 4, 6] nPentBar[
   1, {2, 5}, 3, 4, 6])/s[2, 5] + (
 Int5[{1}, {2, 5}, {3}, {6}, {4}] nPent[1, {2, 5}, 3, 6, 4] nPentBar[
   1, {2, 5}, 3, 6, 4])/s[2, 5] + (
 Int5[{1}, {2, 5}, {4}, {3}, {6}] nPent[1, {2, 5}, 4, 3, 6] nPentBar[
   1, {2, 5}, 4, 3, 6])/s[2, 5] + (
 Int5[{1}, {2, 5}, {4}, {6}, {3}] nPent[1, {2, 5}, 4, 6, 3] nPentBar[
   1, {2, 5}, 4, 6, 3])/s[2, 5] + (
 Int5[{1}, {2, 5}, {6}, {3}, {4}] nPent[1, {2, 5}, 6, 3, 4] nPentBar[
   1, {2, 5}, 6, 3, 4])/s[2, 5] + (
 Int5[{1}, {2, 5}, {6}, {4}, {3}] nPent[1, {2, 5}, 6, 4, 3] nPentBar[
   1, {2, 5}, 6, 4, 3])/s[2, 5] + (
 Int5[{1}, {3}, {4}, {5}, {2, 6}] nPent[1, 3, 4, 5, {2, 6}] nPentBar[
   1, 3, 4, 5, {2, 6}])/s[2, 6] + (
 Int5[{1}, {3}, {4}, {2, 6}, {5}] nPent[1, 3, 4, {2, 6}, 5] nPentBar[
   1, 3, 4, {2, 6}, 5])/s[2, 6] + (
 Int5[{1}, {3}, {5}, {4}, {2, 6}] nPent[1, 3, 5, 4, {2, 6}] nPentBar[
   1, 3, 5, 4, {2, 6}])/s[2, 6] + (
 Int5[{1}, {3}, {5}, {2, 6}, {4}] nPent[1, 3, 5, {2, 6}, 4] nPentBar[
   1, 3, 5, {2, 6}, 4])/s[2, 6] + (
 Int5[{1}, {3}, {2, 6}, {4}, {5}] nPent[1, 3, {2, 6}, 4, 5] nPentBar[
   1, 3, {2, 6}, 4, 5])/s[2, 6] + (
 Int5[{1}, {3}, {2, 6}, {5}, {4}] nPent[1, 3, {2, 6}, 5, 4] nPentBar[
   1, 3, {2, 6}, 5, 4])/s[2, 6] + (
 Int5[{1}, {4}, {3}, {5}, {2, 6}] nPent[1, 4, 3, 5, {2, 6}] nPentBar[
   1, 4, 3, 5, {2, 6}])/s[2, 6] + (
 Int5[{1}, {4}, {3}, {2, 6}, {5}] nPent[1, 4, 3, {2, 6}, 5] nPentBar[
   1, 4, 3, {2, 6}, 5])/s[2, 6] + (
 Int5[{1}, {4}, {5}, {3}, {2, 6}] nPent[1, 4, 5, 3, {2, 6}] nPentBar[
   1, 4, 5, 3, {2, 6}])/s[2, 6] + (
 Int5[{1}, {4}, {5}, {2, 6}, {3}] nPent[1, 4, 5, {2, 6}, 3] nPentBar[
   1, 4, 5, {2, 6}, 3])/s[2, 6] + (
 Int5[{1}, {4}, {2, 6}, {3}, {5}] nPent[1, 4, {2, 6}, 3, 5] nPentBar[
   1, 4, {2, 6}, 3, 5])/s[2, 6] + (
 Int5[{1}, {4}, {2, 6}, {5}, {3}] nPent[1, 4, {2, 6}, 5, 3] nPentBar[
   1, 4, {2, 6}, 5, 3])/s[2, 6] + (
 Int5[{1}, {5}, {3}, {4}, {2, 6}] nPent[1, 5, 3, 4, {2, 6}] nPentBar[
   1, 5, 3, 4, {2, 6}])/s[2, 6] + (
 Int5[{1}, {5}, {3}, {2, 6}, {4}] nPent[1, 5, 3, {2, 6}, 4] nPentBar[
   1, 5, 3, {2, 6}, 4])/s[2, 6] + (
 Int5[{1}, {5}, {4}, {3}, {2, 6}] nPent[1, 5, 4, 3, {2, 6}] nPentBar[
   1, 5, 4, 3, {2, 6}])/s[2, 6] + (
 Int5[{1}, {5}, {4}, {2, 6}, {3}] nPent[1, 5, 4, {2, 6}, 3] nPentBar[
   1, 5, 4, {2, 6}, 3])/s[2, 6] + (
 Int5[{1}, {5}, {2, 6}, {3}, {4}] nPent[1, 5, {2, 6}, 3, 4] nPentBar[
   1, 5, {2, 6}, 3, 4])/s[2, 6] + (
 Int5[{1}, {5}, {2, 6}, {4}, {3}] nPent[1, 5, {2, 6}, 4, 3] nPentBar[
   1, 5, {2, 6}, 4, 3])/s[2, 6] + (
 Int5[{1}, {2, 6}, {3}, {4}, {5}] nPent[1, {2, 6}, 3, 4, 5] nPentBar[
   1, {2, 6}, 3, 4, 5])/s[2, 6] + (
 Int5[{1}, {2, 6}, {3}, {5}, {4}] nPent[1, {2, 6}, 3, 5, 4] nPentBar[
   1, {2, 6}, 3, 5, 4])/s[2, 6] + (
 Int5[{1}, {2, 6}, {4}, {3}, {5}] nPent[1, {2, 6}, 4, 3, 5] nPentBar[
   1, {2, 6}, 4, 3, 5])/s[2, 6] + (
 Int5[{1}, {2, 6}, {4}, {5}, {3}] nPent[1, {2, 6}, 4, 5, 3] nPentBar[
   1, {2, 6}, 4, 5, 3])/s[2, 6] + (
 Int5[{1}, {2, 6}, {5}, {3}, {4}] nPent[1, {2, 6}, 5, 3, 4] nPentBar[
   1, {2, 6}, 5, 3, 4])/s[2, 6] + (
 Int5[{1}, {2, 6}, {5}, {4}, {3}] nPent[1, {2, 6}, 5, 4, 3] nPentBar[
   1, {2, 6}, 5, 4, 3])/s[2, 6] + (
 Int5[{1}, {2}, {5}, {6}, {3, 4}] nPent[1, 2, 5, 6, {3, 4}] nPentBar[
   1, 2, 5, 6, {3, 4}])/s[3, 4] + (
 Int5[{1}, {2}, {5}, {3, 4}, {6}] nPent[1, 2, 5, {3, 4}, 6] nPentBar[
   1, 2, 5, {3, 4}, 6])/s[3, 4] + (
 Int5[{1}, {2}, {6}, {5}, {3, 4}] nPent[1, 2, 6, 5, {3, 4}] nPentBar[
   1, 2, 6, 5, {3, 4}])/s[3, 4] + (
 Int5[{1}, {2}, {6}, {3, 4}, {5}] nPent[1, 2, 6, {3, 4}, 5] nPentBar[
   1, 2, 6, {3, 4}, 5])/s[3, 4] + (
 Int5[{1}, {2}, {3, 4}, {5}, {6}] nPent[1, 2, {3, 4}, 5, 6] nPentBar[
   1, 2, {3, 4}, 5, 6])/s[3, 4] + (
 Int5[{1}, {2}, {3, 4}, {6}, {5}] nPent[1, 2, {3, 4}, 6, 5] nPentBar[
   1, 2, {3, 4}, 6, 5])/s[3, 4] + (
 Int5[{1}, {5}, {2}, {6}, {3, 4}] nPent[1, 5, 2, 6, {3, 4}] nPentBar[
   1, 5, 2, 6, {3, 4}])/s[3, 4] + (
 Int5[{1}, {5}, {2}, {3, 4}, {6}] nPent[1, 5, 2, {3, 4}, 6] nPentBar[
   1, 5, 2, {3, 4}, 6])/s[3, 4] + (
 Int5[{1}, {5}, {6}, {2}, {3, 4}] nPent[1, 5, 6, 2, {3, 4}] nPentBar[
   1, 5, 6, 2, {3, 4}])/s[3, 4] + (
 Int5[{1}, {5}, {6}, {3, 4}, {2}] nPent[1, 5, 6, {3, 4}, 2] nPentBar[
   1, 5, 6, {3, 4}, 2])/s[3, 4] + (
 Int5[{1}, {5}, {3, 4}, {2}, {6}] nPent[1, 5, {3, 4}, 2, 6] nPentBar[
   1, 5, {3, 4}, 2, 6])/s[3, 4] + (
 Int5[{1}, {5}, {3, 4}, {6}, {2}] nPent[1, 5, {3, 4}, 6, 2] nPentBar[
   1, 5, {3, 4}, 6, 2])/s[3, 4] + (
 Int5[{1}, {6}, {2}, {5}, {3, 4}] nPent[1, 6, 2, 5, {3, 4}] nPentBar[
   1, 6, 2, 5, {3, 4}])/s[3, 4] + (
 Int5[{1}, {6}, {2}, {3, 4}, {5}] nPent[1, 6, 2, {3, 4}, 5] nPentBar[
   1, 6, 2, {3, 4}, 5])/s[3, 4] + (
 Int5[{1}, {6}, {5}, {2}, {3, 4}] nPent[1, 6, 5, 2, {3, 4}] nPentBar[
   1, 6, 5, 2, {3, 4}])/s[3, 4] + (
 Int5[{1}, {6}, {5}, {3, 4}, {2}] nPent[1, 6, 5, {3, 4}, 2] nPentBar[
   1, 6, 5, {3, 4}, 2])/s[3, 4] + (
 Int5[{1}, {6}, {3, 4}, {2}, {5}] nPent[1, 6, {3, 4}, 2, 5] nPentBar[
   1, 6, {3, 4}, 2, 5])/s[3, 4] + (
 Int5[{1}, {6}, {3, 4}, {5}, {2}] nPent[1, 6, {3, 4}, 5, 2] nPentBar[
   1, 6, {3, 4}, 5, 2])/s[3, 4] + (
 Int5[{1}, {3, 4}, {2}, {5}, {6}] nPent[1, {3, 4}, 2, 5, 6] nPentBar[
   1, {3, 4}, 2, 5, 6])/s[3, 4] + (
 Int5[{1}, {3, 4}, {2}, {6}, {5}] nPent[1, {3, 4}, 2, 6, 5] nPentBar[
   1, {3, 4}, 2, 6, 5])/s[3, 4] + (
 Int5[{1}, {3, 4}, {5}, {2}, {6}] nPent[1, {3, 4}, 5, 2, 6] nPentBar[
   1, {3, 4}, 5, 2, 6])/s[3, 4] + (
 Int5[{1}, {3, 4}, {5}, {6}, {2}] nPent[1, {3, 4}, 5, 6, 2] nPentBar[
   1, {3, 4}, 5, 6, 2])/s[3, 4] + (
 Int5[{1}, {3, 4}, {6}, {2}, {5}] nPent[1, {3, 4}, 6, 2, 5] nPentBar[
   1, {3, 4}, 6, 2, 5])/s[3, 4] + (
 Int5[{1}, {3, 4}, {6}, {5}, {2}] nPent[1, {3, 4}, 6, 5, 2] nPentBar[
   1, {3, 4}, 6, 5, 2])/s[3, 4] + (
 Int4[{1}, {6}, {2, 5}, {3, 4}] nBox[1, {2, 5}, {3, 4}, 6] nBoxBar[
   1, {2, 5}, {3, 4}, 6])/(s[2, 5] s[3, 4]) + (
 Int4[{1}, {6}, {3, 4}, {2, 5}] nBox[1, {2, 5}, {3, 4}, 6] nBoxBar[
   1, {2, 5}, {3, 4}, 6])/(s[2, 5] s[3, 4]) + (
 Int4[{1}, {2, 5}, {6}, {3, 4}] nBox[1, {2, 5}, {3, 4}, 6] nBoxBar[
   1, {2, 5}, {3, 4}, 6])/(s[2, 5] s[3, 4]) + (
 Int4[{1}, {2, 5}, {3, 4}, {6}] nBox[1, {2, 5}, {3, 4}, 6] nBoxBar[
   1, {2, 5}, {3, 4}, 6])/(s[2, 5] s[3, 4]) + (
 Int4[{1}, {3, 4}, {6}, {2, 5}] nBox[1, {2, 5}, {3, 4}, 6] nBoxBar[
   1, {2, 5}, {3, 4}, 6])/(s[2, 5] s[3, 4]) + (
 Int4[{1}, {3, 4}, {2, 5}, {6}] nBox[1, {2, 5}, {3, 4}, 6] nBoxBar[
   1, {2, 5}, {3, 4}, 6])/(s[2, 5] s[3, 4]) + (
 Int4[{1}, {5}, {2, 6}, {3, 4}] nBox[1, {2, 6}, {3, 4}, 5] nBoxBar[
   1, {2, 6}, {3, 4}, 5])/(s[2, 6] s[3, 4]) + (
 Int4[{1}, {5}, {3, 4}, {2, 6}] nBox[1, {2, 6}, {3, 4}, 5] nBoxBar[
   1, {2, 6}, {3, 4}, 5])/(s[2, 6] s[3, 4]) + (
 Int4[{1}, {2, 6}, {5}, {3, 4}] nBox[1, {2, 6}, {3, 4}, 5] nBoxBar[
   1, {2, 6}, {3, 4}, 5])/(s[2, 6] s[3, 4]) + (
 Int4[{1}, {2, 6}, {3, 4}, {5}] nBox[1, {2, 6}, {3, 4}, 5] nBoxBar[
   1, {2, 6}, {3, 4}, 5])/(s[2, 6] s[3, 4]) + (
 Int4[{1}, {3, 4}, {5}, {2, 6}] nBox[1, {2, 6}, {3, 4}, 5] nBoxBar[
   1, {2, 6}, {3, 4}, 5])/(s[2, 6] s[3, 4]) + (
 Int4[{1}, {3, 4}, {2, 6}, {5}] nBox[1, {2, 6}, {3, 4}, 5] nBoxBar[
   1, {2, 6}, {3, 4}, 5])/(s[2, 6] s[3, 4]) + (
 Int5[{1}, {2}, {4}, {6}, {3, 5}] nPent[1, 2, 4, 6, {3, 5}] nPentBar[
   1, 2, 4, 6, {3, 5}])/s[3, 5] + (
 Int5[{1}, {2}, {4}, {3, 5}, {6}] nPent[1, 2, 4, {3, 5}, 6] nPentBar[
   1, 2, 4, {3, 5}, 6])/s[3, 5] + (
 Int5[{1}, {2}, {6}, {4}, {3, 5}] nPent[1, 2, 6, 4, {3, 5}] nPentBar[
   1, 2, 6, 4, {3, 5}])/s[3, 5] + (
 Int5[{1}, {2}, {6}, {3, 5}, {4}] nPent[1, 2, 6, {3, 5}, 4] nPentBar[
   1, 2, 6, {3, 5}, 4])/s[3, 5] + (
 Int5[{1}, {2}, {3, 5}, {4}, {6}] nPent[1, 2, {3, 5}, 4, 6] nPentBar[
   1, 2, {3, 5}, 4, 6])/s[3, 5] + (
 Int5[{1}, {2}, {3, 5}, {6}, {4}] nPent[1, 2, {3, 5}, 6, 4] nPentBar[
   1, 2, {3, 5}, 6, 4])/s[3, 5] + (
 Int5[{1}, {4}, {2}, {6}, {3, 5}] nPent[1, 4, 2, 6, {3, 5}] nPentBar[
   1, 4, 2, 6, {3, 5}])/s[3, 5] + (
 Int5[{1}, {4}, {2}, {3, 5}, {6}] nPent[1, 4, 2, {3, 5}, 6] nPentBar[
   1, 4, 2, {3, 5}, 6])/s[3, 5] + (
 Int5[{1}, {4}, {6}, {2}, {3, 5}] nPent[1, 4, 6, 2, {3, 5}] nPentBar[
   1, 4, 6, 2, {3, 5}])/s[3, 5] + (
 Int5[{1}, {4}, {6}, {3, 5}, {2}] nPent[1, 4, 6, {3, 5}, 2] nPentBar[
   1, 4, 6, {3, 5}, 2])/s[3, 5] + (
 Int5[{1}, {4}, {3, 5}, {2}, {6}] nPent[1, 4, {3, 5}, 2, 6] nPentBar[
   1, 4, {3, 5}, 2, 6])/s[3, 5] + (
 Int5[{1}, {4}, {3, 5}, {6}, {2}] nPent[1, 4, {3, 5}, 6, 2] nPentBar[
   1, 4, {3, 5}, 6, 2])/s[3, 5] + (
 Int5[{1}, {6}, {2}, {4}, {3, 5}] nPent[1, 6, 2, 4, {3, 5}] nPentBar[
   1, 6, 2, 4, {3, 5}])/s[3, 5] + (
 Int5[{1}, {6}, {2}, {3, 5}, {4}] nPent[1, 6, 2, {3, 5}, 4] nPentBar[
   1, 6, 2, {3, 5}, 4])/s[3, 5] + (
 Int5[{1}, {6}, {4}, {2}, {3, 5}] nPent[1, 6, 4, 2, {3, 5}] nPentBar[
   1, 6, 4, 2, {3, 5}])/s[3, 5] + (
 Int5[{1}, {6}, {4}, {3, 5}, {2}] nPent[1, 6, 4, {3, 5}, 2] nPentBar[
   1, 6, 4, {3, 5}, 2])/s[3, 5] + (
 Int5[{1}, {6}, {3, 5}, {2}, {4}] nPent[1, 6, {3, 5}, 2, 4] nPentBar[
   1, 6, {3, 5}, 2, 4])/s[3, 5] + (
 Int5[{1}, {6}, {3, 5}, {4}, {2}] nPent[1, 6, {3, 5}, 4, 2] nPentBar[
   1, 6, {3, 5}, 4, 2])/s[3, 5] + (
 Int5[{1}, {3, 5}, {2}, {4}, {6}] nPent[1, {3, 5}, 2, 4, 6] nPentBar[
   1, {3, 5}, 2, 4, 6])/s[3, 5] + (
 Int5[{1}, {3, 5}, {2}, {6}, {4}] nPent[1, {3, 5}, 2, 6, 4] nPentBar[
   1, {3, 5}, 2, 6, 4])/s[3, 5] + (
 Int5[{1}, {3, 5}, {4}, {2}, {6}] nPent[1, {3, 5}, 4, 2, 6] nPentBar[
   1, {3, 5}, 4, 2, 6])/s[3, 5] + (
 Int5[{1}, {3, 5}, {4}, {6}, {2}] nPent[1, {3, 5}, 4, 6, 2] nPentBar[
   1, {3, 5}, 4, 6, 2])/s[3, 5] + (
 Int5[{1}, {3, 5}, {6}, {2}, {4}] nPent[1, {3, 5}, 6, 2, 4] nPentBar[
   1, {3, 5}, 6, 2, 4])/s[3, 5] + (
 Int5[{1}, {3, 5}, {6}, {4}, {2}] nPent[1, {3, 5}, 6, 4, 2] nPentBar[
   1, {3, 5}, 6, 4, 2])/s[3, 5] + (
 Int4[{1}, {6}, {2, 4}, {3, 5}] nBox[1, {2, 4}, {3, 5}, 6] nBoxBar[
   1, {2, 4}, {3, 5}, 6])/(s[2, 4] s[3, 5]) + (
 Int4[{1}, {6}, {3, 5}, {2, 4}] nBox[1, {2, 4}, {3, 5}, 6] nBoxBar[
   1, {2, 4}, {3, 5}, 6])/(s[2, 4] s[3, 5]) + (
 Int4[{1}, {2, 4}, {6}, {3, 5}] nBox[1, {2, 4}, {3, 5}, 6] nBoxBar[
   1, {2, 4}, {3, 5}, 6])/(s[2, 4] s[3, 5]) + (
 Int4[{1}, {2, 4}, {3, 5}, {6}] nBox[1, {2, 4}, {3, 5}, 6] nBoxBar[
   1, {2, 4}, {3, 5}, 6])/(s[2, 4] s[3, 5]) + (
 Int4[{1}, {3, 5}, {6}, {2, 4}] nBox[1, {2, 4}, {3, 5}, 6] nBoxBar[
   1, {2, 4}, {3, 5}, 6])/(s[2, 4] s[3, 5]) + (
 Int4[{1}, {3, 5}, {2, 4}, {6}] nBox[1, {2, 4}, {3, 5}, 6] nBoxBar[
   1, {2, 4}, {3, 5}, 6])/(s[2, 4] s[3, 5]) + (
 Int4[{1}, {4}, {2, 6}, {3, 5}] nBox[1, {2, 6}, {3, 5}, 4] nBoxBar[
   1, {2, 6}, {3, 5}, 4])/(s[2, 6] s[3, 5]) + (
 Int4[{1}, {4}, {3, 5}, {2, 6}] nBox[1, {2, 6}, {3, 5}, 4] nBoxBar[
   1, {2, 6}, {3, 5}, 4])/(s[2, 6] s[3, 5]) + (
 Int4[{1}, {2, 6}, {4}, {3, 5}] nBox[1, {2, 6}, {3, 5}, 4] nBoxBar[
   1, {2, 6}, {3, 5}, 4])/(s[2, 6] s[3, 5]) + (
 Int4[{1}, {2, 6}, {3, 5}, {4}] nBox[1, {2, 6}, {3, 5}, 4] nBoxBar[
   1, {2, 6}, {3, 5}, 4])/(s[2, 6] s[3, 5]) + (
 Int4[{1}, {3, 5}, {4}, {2, 6}] nBox[1, {2, 6}, {3, 5}, 4] nBoxBar[
   1, {2, 6}, {3, 5}, 4])/(s[2, 6] s[3, 5]) + (
 Int4[{1}, {3, 5}, {2, 6}, {4}] nBox[1, {2, 6}, {3, 5}, 4] nBoxBar[
   1, {2, 6}, {3, 5}, 4])/(s[2, 6] s[3, 5]) + (
 Int5[{1}, {2}, {4}, {5}, {3, 6}] nPent[1, 2, 4, 5, {3, 6}] nPentBar[
   1, 2, 4, 5, {3, 6}])/s[3, 6] + (
 Int5[{1}, {2}, {4}, {3, 6}, {5}] nPent[1, 2, 4, {3, 6}, 5] nPentBar[
   1, 2, 4, {3, 6}, 5])/s[3, 6] + (
 Int5[{1}, {2}, {5}, {4}, {3, 6}] nPent[1, 2, 5, 4, {3, 6}] nPentBar[
   1, 2, 5, 4, {3, 6}])/s[3, 6] + (
 Int5[{1}, {2}, {5}, {3, 6}, {4}] nPent[1, 2, 5, {3, 6}, 4] nPentBar[
   1, 2, 5, {3, 6}, 4])/s[3, 6] + (
 Int5[{1}, {2}, {3, 6}, {4}, {5}] nPent[1, 2, {3, 6}, 4, 5] nPentBar[
   1, 2, {3, 6}, 4, 5])/s[3, 6] + (
 Int5[{1}, {2}, {3, 6}, {5}, {4}] nPent[1, 2, {3, 6}, 5, 4] nPentBar[
   1, 2, {3, 6}, 5, 4])/s[3, 6] + (
 Int5[{1}, {4}, {2}, {5}, {3, 6}] nPent[1, 4, 2, 5, {3, 6}] nPentBar[
   1, 4, 2, 5, {3, 6}])/s[3, 6] + (
 Int5[{1}, {4}, {2}, {3, 6}, {5}] nPent[1, 4, 2, {3, 6}, 5] nPentBar[
   1, 4, 2, {3, 6}, 5])/s[3, 6] + (
 Int5[{1}, {4}, {5}, {2}, {3, 6}] nPent[1, 4, 5, 2, {3, 6}] nPentBar[
   1, 4, 5, 2, {3, 6}])/s[3, 6] + (
 Int5[{1}, {4}, {5}, {3, 6}, {2}] nPent[1, 4, 5, {3, 6}, 2] nPentBar[
   1, 4, 5, {3, 6}, 2])/s[3, 6] + (
 Int5[{1}, {4}, {3, 6}, {2}, {5}] nPent[1, 4, {3, 6}, 2, 5] nPentBar[
   1, 4, {3, 6}, 2, 5])/s[3, 6] + (
 Int5[{1}, {4}, {3, 6}, {5}, {2}] nPent[1, 4, {3, 6}, 5, 2] nPentBar[
   1, 4, {3, 6}, 5, 2])/s[3, 6] + (
 Int5[{1}, {5}, {2}, {4}, {3, 6}] nPent[1, 5, 2, 4, {3, 6}] nPentBar[
   1, 5, 2, 4, {3, 6}])/s[3, 6] + (
 Int5[{1}, {5}, {2}, {3, 6}, {4}] nPent[1, 5, 2, {3, 6}, 4] nPentBar[
   1, 5, 2, {3, 6}, 4])/s[3, 6] + (
 Int5[{1}, {5}, {4}, {2}, {3, 6}] nPent[1, 5, 4, 2, {3, 6}] nPentBar[
   1, 5, 4, 2, {3, 6}])/s[3, 6] + (
 Int5[{1}, {5}, {4}, {3, 6}, {2}] nPent[1, 5, 4, {3, 6}, 2] nPentBar[
   1, 5, 4, {3, 6}, 2])/s[3, 6] + (
 Int5[{1}, {5}, {3, 6}, {2}, {4}] nPent[1, 5, {3, 6}, 2, 4] nPentBar[
   1, 5, {3, 6}, 2, 4])/s[3, 6] + (
 Int5[{1}, {5}, {3, 6}, {4}, {2}] nPent[1, 5, {3, 6}, 4, 2] nPentBar[
   1, 5, {3, 6}, 4, 2])/s[3, 6] + (
 Int5[{1}, {3, 6}, {2}, {4}, {5}] nPent[1, {3, 6}, 2, 4, 5] nPentBar[
   1, {3, 6}, 2, 4, 5])/s[3, 6] + (
 Int5[{1}, {3, 6}, {2}, {5}, {4}] nPent[1, {3, 6}, 2, 5, 4] nPentBar[
   1, {3, 6}, 2, 5, 4])/s[3, 6] + (
 Int5[{1}, {3, 6}, {4}, {2}, {5}] nPent[1, {3, 6}, 4, 2, 5] nPentBar[
   1, {3, 6}, 4, 2, 5])/s[3, 6] + (
 Int5[{1}, {3, 6}, {4}, {5}, {2}] nPent[1, {3, 6}, 4, 5, 2] nPentBar[
   1, {3, 6}, 4, 5, 2])/s[3, 6] + (
 Int5[{1}, {3, 6}, {5}, {2}, {4}] nPent[1, {3, 6}, 5, 2, 4] nPentBar[
   1, {3, 6}, 5, 2, 4])/s[3, 6] + (
 Int5[{1}, {3, 6}, {5}, {4}, {2}] nPent[1, {3, 6}, 5, 4, 2] nPentBar[
   1, {3, 6}, 5, 4, 2])/s[3, 6] + (
 Int4[{1}, {5}, {2, 4}, {3, 6}] nBox[1, {2, 4}, {3, 6}, 5] nBoxBar[
   1, {2, 4}, {3, 6}, 5])/(s[2, 4] s[3, 6]) + (
 Int4[{1}, {5}, {3, 6}, {2, 4}] nBox[1, {2, 4}, {3, 6}, 5] nBoxBar[
   1, {2, 4}, {3, 6}, 5])/(s[2, 4] s[3, 6]) + (
 Int4[{1}, {2, 4}, {5}, {3, 6}] nBox[1, {2, 4}, {3, 6}, 5] nBoxBar[
   1, {2, 4}, {3, 6}, 5])/(s[2, 4] s[3, 6]) + (
 Int4[{1}, {2, 4}, {3, 6}, {5}] nBox[1, {2, 4}, {3, 6}, 5] nBoxBar[
   1, {2, 4}, {3, 6}, 5])/(s[2, 4] s[3, 6]) + (
 Int4[{1}, {3, 6}, {5}, {2, 4}] nBox[1, {2, 4}, {3, 6}, 5] nBoxBar[
   1, {2, 4}, {3, 6}, 5])/(s[2, 4] s[3, 6]) + (
 Int4[{1}, {3, 6}, {2, 4}, {5}] nBox[1, {2, 4}, {3, 6}, 5] nBoxBar[
   1, {2, 4}, {3, 6}, 5])/(s[2, 4] s[3, 6]) + (
 Int4[{1}, {4}, {2, 5}, {3, 6}] nBox[1, {2, 5}, {3, 6}, 4] nBoxBar[
   1, {2, 5}, {3, 6}, 4])/(s[2, 5] s[3, 6]) + (
 Int4[{1}, {4}, {3, 6}, {2, 5}] nBox[1, {2, 5}, {3, 6}, 4] nBoxBar[
   1, {2, 5}, {3, 6}, 4])/(s[2, 5] s[3, 6]) + (
 Int4[{1}, {2, 5}, {4}, {3, 6}] nBox[1, {2, 5}, {3, 6}, 4] nBoxBar[
   1, {2, 5}, {3, 6}, 4])/(s[2, 5] s[3, 6]) + (
 Int4[{1}, {2, 5}, {3, 6}, {4}] nBox[1, {2, 5}, {3, 6}, 4] nBoxBar[
   1, {2, 5}, {3, 6}, 4])/(s[2, 5] s[3, 6]) + (
 Int4[{1}, {3, 6}, {4}, {2, 5}] nBox[1, {2, 5}, {3, 6}, 4] nBoxBar[
   1, {2, 5}, {3, 6}, 4])/(s[2, 5] s[3, 6]) + (
 Int4[{1}, {3, 6}, {2, 5}, {4}] nBox[1, {2, 5}, {3, 6}, 4] nBoxBar[
   1, {2, 5}, {3, 6}, 4])/(s[2, 5] s[3, 6]) + (
 Int5[{1}, {2}, {3}, {6}, {4, 5}] nPent[1, 2, 3, 6, {4, 5}] nPentBar[
   1, 2, 3, 6, {4, 5}])/s[4, 5] + (
 Int5[{1}, {2}, {3}, {4, 5}, {6}] nPent[1, 2, 3, {4, 5}, 6] nPentBar[
   1, 2, 3, {4, 5}, 6])/s[4, 5] + (
 Int5[{1}, {2}, {6}, {3}, {4, 5}] nPent[1, 2, 6, 3, {4, 5}] nPentBar[
   1, 2, 6, 3, {4, 5}])/s[4, 5] + (
 Int5[{1}, {2}, {6}, {4, 5}, {3}] nPent[1, 2, 6, {4, 5}, 3] nPentBar[
   1, 2, 6, {4, 5}, 3])/s[4, 5] + (
 Int5[{1}, {2}, {4, 5}, {3}, {6}] nPent[1, 2, {4, 5}, 3, 6] nPentBar[
   1, 2, {4, 5}, 3, 6])/s[4, 5] + (
 Int5[{1}, {2}, {4, 5}, {6}, {3}] nPent[1, 2, {4, 5}, 6, 3] nPentBar[
   1, 2, {4, 5}, 6, 3])/s[4, 5] + (
 Int5[{1}, {3}, {2}, {6}, {4, 5}] nPent[1, 3, 2, 6, {4, 5}] nPentBar[
   1, 3, 2, 6, {4, 5}])/s[4, 5] + (
 Int5[{1}, {3}, {2}, {4, 5}, {6}] nPent[1, 3, 2, {4, 5}, 6] nPentBar[
   1, 3, 2, {4, 5}, 6])/s[4, 5] + (
 Int5[{1}, {3}, {6}, {2}, {4, 5}] nPent[1, 3, 6, 2, {4, 5}] nPentBar[
   1, 3, 6, 2, {4, 5}])/s[4, 5] + (
 Int5[{1}, {3}, {6}, {4, 5}, {2}] nPent[1, 3, 6, {4, 5}, 2] nPentBar[
   1, 3, 6, {4, 5}, 2])/s[4, 5] + (
 Int5[{1}, {3}, {4, 5}, {2}, {6}] nPent[1, 3, {4, 5}, 2, 6] nPentBar[
   1, 3, {4, 5}, 2, 6])/s[4, 5] + (
 Int5[{1}, {3}, {4, 5}, {6}, {2}] nPent[1, 3, {4, 5}, 6, 2] nPentBar[
   1, 3, {4, 5}, 6, 2])/s[4, 5] + (
 Int5[{1}, {6}, {2}, {3}, {4, 5}] nPent[1, 6, 2, 3, {4, 5}] nPentBar[
   1, 6, 2, 3, {4, 5}])/s[4, 5] + (
 Int5[{1}, {6}, {2}, {4, 5}, {3}] nPent[1, 6, 2, {4, 5}, 3] nPentBar[
   1, 6, 2, {4, 5}, 3])/s[4, 5] + (
 Int5[{1}, {6}, {3}, {2}, {4, 5}] nPent[1, 6, 3, 2, {4, 5}] nPentBar[
   1, 6, 3, 2, {4, 5}])/s[4, 5] + (
 Int5[{1}, {6}, {3}, {4, 5}, {2}] nPent[1, 6, 3, {4, 5}, 2] nPentBar[
   1, 6, 3, {4, 5}, 2])/s[4, 5] + (
 Int5[{1}, {6}, {4, 5}, {2}, {3}] nPent[1, 6, {4, 5}, 2, 3] nPentBar[
   1, 6, {4, 5}, 2, 3])/s[4, 5] + (
 Int5[{1}, {6}, {4, 5}, {3}, {2}] nPent[1, 6, {4, 5}, 3, 2] nPentBar[
   1, 6, {4, 5}, 3, 2])/s[4, 5] + (
 Int5[{1}, {4, 5}, {2}, {3}, {6}] nPent[1, {4, 5}, 2, 3, 6] nPentBar[
   1, {4, 5}, 2, 3, 6])/s[4, 5] + (
 Int5[{1}, {4, 5}, {2}, {6}, {3}] nPent[1, {4, 5}, 2, 6, 3] nPentBar[
   1, {4, 5}, 2, 6, 3])/s[4, 5] + (
 Int5[{1}, {4, 5}, {3}, {2}, {6}] nPent[1, {4, 5}, 3, 2, 6] nPentBar[
   1, {4, 5}, 3, 2, 6])/s[4, 5] + (
 Int5[{1}, {4, 5}, {3}, {6}, {2}] nPent[1, {4, 5}, 3, 6, 2] nPentBar[
   1, {4, 5}, 3, 6, 2])/s[4, 5] + (
 Int5[{1}, {4, 5}, {6}, {2}, {3}] nPent[1, {4, 5}, 6, 2, 3] nPentBar[
   1, {4, 5}, 6, 2, 3])/s[4, 5] + (
 Int5[{1}, {4, 5}, {6}, {3}, {2}] nPent[1, {4, 5}, 6, 3, 2] nPentBar[
   1, {4, 5}, 6, 3, 2])/s[4, 5] + (
 Int4[{1}, {6}, {2, 3}, {4, 5}] nBox[1, {2, 3}, {4, 5}, 6] nBoxBar[
   1, {2, 3}, {4, 5}, 6])/(s[2, 3] s[4, 5]) + (
 Int4[{1}, {6}, {4, 5}, {2, 3}] nBox[1, {2, 3}, {4, 5}, 6] nBoxBar[
   1, {2, 3}, {4, 5}, 6])/(s[2, 3] s[4, 5]) + (
 Int4[{1}, {2, 3}, {6}, {4, 5}] nBox[1, {2, 3}, {4, 5}, 6] nBoxBar[
   1, {2, 3}, {4, 5}, 6])/(s[2, 3] s[4, 5]) + (
 Int4[{1}, {2, 3}, {4, 5}, {6}] nBox[1, {2, 3}, {4, 5}, 6] nBoxBar[
   1, {2, 3}, {4, 5}, 6])/(s[2, 3] s[4, 5]) + (
 Int4[{1}, {4, 5}, {6}, {2, 3}] nBox[1, {2, 3}, {4, 5}, 6] nBoxBar[
   1, {2, 3}, {4, 5}, 6])/(s[2, 3] s[4, 5]) + (
 Int4[{1}, {4, 5}, {2, 3}, {6}] nBox[1, {2, 3}, {4, 5}, 6] nBoxBar[
   1, {2, 3}, {4, 5}, 6])/(s[2, 3] s[4, 5]) + (
 Int4[{1}, {3}, {2, 6}, {4, 5}] nBox[1, {2, 6}, {4, 5}, 3] nBoxBar[
   1, {2, 6}, {4, 5}, 3])/(s[2, 6] s[4, 5]) + (
 Int4[{1}, {3}, {4, 5}, {2, 6}] nBox[1, {2, 6}, {4, 5}, 3] nBoxBar[
   1, {2, 6}, {4, 5}, 3])/(s[2, 6] s[4, 5]) + (
 Int4[{1}, {2, 6}, {3}, {4, 5}] nBox[1, {2, 6}, {4, 5}, 3] nBoxBar[
   1, {2, 6}, {4, 5}, 3])/(s[2, 6] s[4, 5]) + (
 Int4[{1}, {2, 6}, {4, 5}, {3}] nBox[1, {2, 6}, {4, 5}, 3] nBoxBar[
   1, {2, 6}, {4, 5}, 3])/(s[2, 6] s[4, 5]) + (
 Int4[{1}, {4, 5}, {3}, {2, 6}] nBox[1, {2, 6}, {4, 5}, 3] nBoxBar[
   1, {2, 6}, {4, 5}, 3])/(s[2, 6] s[4, 5]) + (
 Int4[{1}, {4, 5}, {2, 6}, {3}] nBox[1, {2, 6}, {4, 5}, 3] nBoxBar[
   1, {2, 6}, {4, 5}, 3])/(s[2, 6] s[4, 5]) + (
 Int4[{1}, {2}, {3, 6}, {4, 5}] nBox[1, {3, 6}, {4, 5}, 2] nBoxBar[
   1, {3, 6}, {4, 5}, 2])/(s[3, 6] s[4, 5]) + (
 Int4[{1}, {2}, {4, 5}, {3, 6}] nBox[1, {3, 6}, {4, 5}, 2] nBoxBar[
   1, {3, 6}, {4, 5}, 2])/(s[3, 6] s[4, 5]) + (
 Int4[{1}, {3, 6}, {2}, {4, 5}] nBox[1, {3, 6}, {4, 5}, 2] nBoxBar[
   1, {3, 6}, {4, 5}, 2])/(s[3, 6] s[4, 5]) + (
 Int4[{1}, {3, 6}, {4, 5}, {2}] nBox[1, {3, 6}, {4, 5}, 2] nBoxBar[
   1, {3, 6}, {4, 5}, 2])/(s[3, 6] s[4, 5]) + (
 Int4[{1}, {4, 5}, {2}, {3, 6}] nBox[1, {3, 6}, {4, 5}, 2] nBoxBar[
   1, {3, 6}, {4, 5}, 2])/(s[3, 6] s[4, 5]) + (
 Int4[{1}, {4, 5}, {3, 6}, {2}] nBox[1, {3, 6}, {4, 5}, 2] nBoxBar[
   1, {3, 6}, {4, 5}, 2])/(s[3, 6] s[4, 5]) + (
 Int5[{1}, {2}, {3}, {5}, {4, 6}] nPent[1, 2, 3, 5, {4, 6}] nPentBar[
   1, 2, 3, 5, {4, 6}])/s[4, 6] + (
 Int5[{1}, {2}, {3}, {4, 6}, {5}] nPent[1, 2, 3, {4, 6}, 5] nPentBar[
   1, 2, 3, {4, 6}, 5])/s[4, 6] + (
 Int5[{1}, {2}, {5}, {3}, {4, 6}] nPent[1, 2, 5, 3, {4, 6}] nPentBar[
   1, 2, 5, 3, {4, 6}])/s[4, 6] + (
 Int5[{1}, {2}, {5}, {4, 6}, {3}] nPent[1, 2, 5, {4, 6}, 3] nPentBar[
   1, 2, 5, {4, 6}, 3])/s[4, 6] + (
 Int5[{1}, {2}, {4, 6}, {3}, {5}] nPent[1, 2, {4, 6}, 3, 5] nPentBar[
   1, 2, {4, 6}, 3, 5])/s[4, 6] + (
 Int5[{1}, {2}, {4, 6}, {5}, {3}] nPent[1, 2, {4, 6}, 5, 3] nPentBar[
   1, 2, {4, 6}, 5, 3])/s[4, 6] + (
 Int5[{1}, {3}, {2}, {5}, {4, 6}] nPent[1, 3, 2, 5, {4, 6}] nPentBar[
   1, 3, 2, 5, {4, 6}])/s[4, 6] + (
 Int5[{1}, {3}, {2}, {4, 6}, {5}] nPent[1, 3, 2, {4, 6}, 5] nPentBar[
   1, 3, 2, {4, 6}, 5])/s[4, 6] + (
 Int5[{1}, {3}, {5}, {2}, {4, 6}] nPent[1, 3, 5, 2, {4, 6}] nPentBar[
   1, 3, 5, 2, {4, 6}])/s[4, 6] + (
 Int5[{1}, {3}, {5}, {4, 6}, {2}] nPent[1, 3, 5, {4, 6}, 2] nPentBar[
   1, 3, 5, {4, 6}, 2])/s[4, 6] + (
 Int5[{1}, {3}, {4, 6}, {2}, {5}] nPent[1, 3, {4, 6}, 2, 5] nPentBar[
   1, 3, {4, 6}, 2, 5])/s[4, 6] + (
 Int5[{1}, {3}, {4, 6}, {5}, {2}] nPent[1, 3, {4, 6}, 5, 2] nPentBar[
   1, 3, {4, 6}, 5, 2])/s[4, 6] + (
 Int5[{1}, {5}, {2}, {3}, {4, 6}] nPent[1, 5, 2, 3, {4, 6}] nPentBar[
   1, 5, 2, 3, {4, 6}])/s[4, 6] + (
 Int5[{1}, {5}, {2}, {4, 6}, {3}] nPent[1, 5, 2, {4, 6}, 3] nPentBar[
   1, 5, 2, {4, 6}, 3])/s[4, 6] + (
 Int5[{1}, {5}, {3}, {2}, {4, 6}] nPent[1, 5, 3, 2, {4, 6}] nPentBar[
   1, 5, 3, 2, {4, 6}])/s[4, 6] + (
 Int5[{1}, {5}, {3}, {4, 6}, {2}] nPent[1, 5, 3, {4, 6}, 2] nPentBar[
   1, 5, 3, {4, 6}, 2])/s[4, 6] + (
 Int5[{1}, {5}, {4, 6}, {2}, {3}] nPent[1, 5, {4, 6}, 2, 3] nPentBar[
   1, 5, {4, 6}, 2, 3])/s[4, 6] + (
 Int5[{1}, {5}, {4, 6}, {3}, {2}] nPent[1, 5, {4, 6}, 3, 2] nPentBar[
   1, 5, {4, 6}, 3, 2])/s[4, 6] + (
 Int5[{1}, {4, 6}, {2}, {3}, {5}] nPent[1, {4, 6}, 2, 3, 5] nPentBar[
   1, {4, 6}, 2, 3, 5])/s[4, 6] + (
 Int5[{1}, {4, 6}, {2}, {5}, {3}] nPent[1, {4, 6}, 2, 5, 3] nPentBar[
   1, {4, 6}, 2, 5, 3])/s[4, 6] + (
 Int5[{1}, {4, 6}, {3}, {2}, {5}] nPent[1, {4, 6}, 3, 2, 5] nPentBar[
   1, {4, 6}, 3, 2, 5])/s[4, 6] + (
 Int5[{1}, {4, 6}, {3}, {5}, {2}] nPent[1, {4, 6}, 3, 5, 2] nPentBar[
   1, {4, 6}, 3, 5, 2])/s[4, 6] + (
 Int5[{1}, {4, 6}, {5}, {2}, {3}] nPent[1, {4, 6}, 5, 2, 3] nPentBar[
   1, {4, 6}, 5, 2, 3])/s[4, 6] + (
 Int5[{1}, {4, 6}, {5}, {3}, {2}] nPent[1, {4, 6}, 5, 3, 2] nPentBar[
   1, {4, 6}, 5, 3, 2])/s[4, 6] + (
 Int4[{1}, {5}, {2, 3}, {4, 6}] nBox[1, {2, 3}, {4, 6}, 5] nBoxBar[
   1, {2, 3}, {4, 6}, 5])/(s[2, 3] s[4, 6]) + (
 Int4[{1}, {5}, {4, 6}, {2, 3}] nBox[1, {2, 3}, {4, 6}, 5] nBoxBar[
   1, {2, 3}, {4, 6}, 5])/(s[2, 3] s[4, 6]) + (
 Int4[{1}, {2, 3}, {5}, {4, 6}] nBox[1, {2, 3}, {4, 6}, 5] nBoxBar[
   1, {2, 3}, {4, 6}, 5])/(s[2, 3] s[4, 6]) + (
 Int4[{1}, {2, 3}, {4, 6}, {5}] nBox[1, {2, 3}, {4, 6}, 5] nBoxBar[
   1, {2, 3}, {4, 6}, 5])/(s[2, 3] s[4, 6]) + (
 Int4[{1}, {4, 6}, {5}, {2, 3}] nBox[1, {2, 3}, {4, 6}, 5] nBoxBar[
   1, {2, 3}, {4, 6}, 5])/(s[2, 3] s[4, 6]) + (
 Int4[{1}, {4, 6}, {2, 3}, {5}] nBox[1, {2, 3}, {4, 6}, 5] nBoxBar[
   1, {2, 3}, {4, 6}, 5])/(s[2, 3] s[4, 6]) + (
 Int4[{1}, {3}, {2, 5}, {4, 6}] nBox[1, {2, 5}, {4, 6}, 3] nBoxBar[
   1, {2, 5}, {4, 6}, 3])/(s[2, 5] s[4, 6]) + (
 Int4[{1}, {3}, {4, 6}, {2, 5}] nBox[1, {2, 5}, {4, 6}, 3] nBoxBar[
   1, {2, 5}, {4, 6}, 3])/(s[2, 5] s[4, 6]) + (
 Int4[{1}, {2, 5}, {3}, {4, 6}] nBox[1, {2, 5}, {4, 6}, 3] nBoxBar[
   1, {2, 5}, {4, 6}, 3])/(s[2, 5] s[4, 6]) + (
 Int4[{1}, {2, 5}, {4, 6}, {3}] nBox[1, {2, 5}, {4, 6}, 3] nBoxBar[
   1, {2, 5}, {4, 6}, 3])/(s[2, 5] s[4, 6]) + (
 Int4[{1}, {4, 6}, {3}, {2, 5}] nBox[1, {2, 5}, {4, 6}, 3] nBoxBar[
   1, {2, 5}, {4, 6}, 3])/(s[2, 5] s[4, 6]) + (
 Int4[{1}, {4, 6}, {2, 5}, {3}] nBox[1, {2, 5}, {4, 6}, 3] nBoxBar[
   1, {2, 5}, {4, 6}, 3])/(s[2, 5] s[4, 6]) + (
 Int4[{1}, {2}, {3, 5}, {4, 6}] nBox[1, {3, 5}, {4, 6}, 2] nBoxBar[
   1, {3, 5}, {4, 6}, 2])/(s[3, 5] s[4, 6]) + (
 Int4[{1}, {2}, {4, 6}, {3, 5}] nBox[1, {3, 5}, {4, 6}, 2] nBoxBar[
   1, {3, 5}, {4, 6}, 2])/(s[3, 5] s[4, 6]) + (
 Int4[{1}, {3, 5}, {2}, {4, 6}] nBox[1, {3, 5}, {4, 6}, 2] nBoxBar[
   1, {3, 5}, {4, 6}, 2])/(s[3, 5] s[4, 6]) + (
 Int4[{1}, {3, 5}, {4, 6}, {2}] nBox[1, {3, 5}, {4, 6}, 2] nBoxBar[
   1, {3, 5}, {4, 6}, 2])/(s[3, 5] s[4, 6]) + (
 Int4[{1}, {4, 6}, {2}, {3, 5}] nBox[1, {3, 5}, {4, 6}, 2] nBoxBar[
   1, {3, 5}, {4, 6}, 2])/(s[3, 5] s[4, 6]) + (
 Int4[{1}, {4, 6}, {3, 5}, {2}] nBox[1, {3, 5}, {4, 6}, 2] nBoxBar[
   1, {3, 5}, {4, 6}, 2])/(s[3, 5] s[4, 6]) + (
 Int5[{1}, {2}, {3}, {4}, {5, 6}] nPent[1, 2, 3, 4, {5, 6}] nPentBar[
   1, 2, 3, 4, {5, 6}])/s[5, 6] + (
 Int5[{1}, {2}, {3}, {5, 6}, {4}] nPent[1, 2, 3, {5, 6}, 4] nPentBar[
   1, 2, 3, {5, 6}, 4])/s[5, 6] + (
 Int5[{1}, {2}, {4}, {3}, {5, 6}] nPent[1, 2, 4, 3, {5, 6}] nPentBar[
   1, 2, 4, 3, {5, 6}])/s[5, 6] + (
 Int5[{1}, {2}, {4}, {5, 6}, {3}] nPent[1, 2, 4, {5, 6}, 3] nPentBar[
   1, 2, 4, {5, 6}, 3])/s[5, 6] + (
 Int5[{1}, {2}, {5, 6}, {3}, {4}] nPent[1, 2, {5, 6}, 3, 4] nPentBar[
   1, 2, {5, 6}, 3, 4])/s[5, 6] + (
 Int5[{1}, {2}, {5, 6}, {4}, {3}] nPent[1, 2, {5, 6}, 4, 3] nPentBar[
   1, 2, {5, 6}, 4, 3])/s[5, 6] + (
 Int5[{1}, {3}, {2}, {4}, {5, 6}] nPent[1, 3, 2, 4, {5, 6}] nPentBar[
   1, 3, 2, 4, {5, 6}])/s[5, 6] + (
 Int5[{1}, {3}, {2}, {5, 6}, {4}] nPent[1, 3, 2, {5, 6}, 4] nPentBar[
   1, 3, 2, {5, 6}, 4])/s[5, 6] + (
 Int5[{1}, {3}, {4}, {2}, {5, 6}] nPent[1, 3, 4, 2, {5, 6}] nPentBar[
   1, 3, 4, 2, {5, 6}])/s[5, 6] + (
 Int5[{1}, {3}, {4}, {5, 6}, {2}] nPent[1, 3, 4, {5, 6}, 2] nPentBar[
   1, 3, 4, {5, 6}, 2])/s[5, 6] + (
 Int5[{1}, {3}, {5, 6}, {2}, {4}] nPent[1, 3, {5, 6}, 2, 4] nPentBar[
   1, 3, {5, 6}, 2, 4])/s[5, 6] + (
 Int5[{1}, {3}, {5, 6}, {4}, {2}] nPent[1, 3, {5, 6}, 4, 2] nPentBar[
   1, 3, {5, 6}, 4, 2])/s[5, 6] + (
 Int5[{1}, {4}, {2}, {3}, {5, 6}] nPent[1, 4, 2, 3, {5, 6}] nPentBar[
   1, 4, 2, 3, {5, 6}])/s[5, 6] + (
 Int5[{1}, {4}, {2}, {5, 6}, {3}] nPent[1, 4, 2, {5, 6}, 3] nPentBar[
   1, 4, 2, {5, 6}, 3])/s[5, 6] + (
 Int5[{1}, {4}, {3}, {2}, {5, 6}] nPent[1, 4, 3, 2, {5, 6}] nPentBar[
   1, 4, 3, 2, {5, 6}])/s[5, 6] + (
 Int5[{1}, {4}, {3}, {5, 6}, {2}] nPent[1, 4, 3, {5, 6}, 2] nPentBar[
   1, 4, 3, {5, 6}, 2])/s[5, 6] + (
 Int5[{1}, {4}, {5, 6}, {2}, {3}] nPent[1, 4, {5, 6}, 2, 3] nPentBar[
   1, 4, {5, 6}, 2, 3])/s[5, 6] + (
 Int5[{1}, {4}, {5, 6}, {3}, {2}] nPent[1, 4, {5, 6}, 3, 2] nPentBar[
   1, 4, {5, 6}, 3, 2])/s[5, 6] + (
 Int5[{1}, {5, 6}, {2}, {3}, {4}] nPent[1, {5, 6}, 2, 3, 4] nPentBar[
   1, {5, 6}, 2, 3, 4])/s[5, 6] + (
 Int5[{1}, {5, 6}, {2}, {4}, {3}] nPent[1, {5, 6}, 2, 4, 3] nPentBar[
   1, {5, 6}, 2, 4, 3])/s[5, 6] + (
 Int5[{1}, {5, 6}, {3}, {2}, {4}] nPent[1, {5, 6}, 3, 2, 4] nPentBar[
   1, {5, 6}, 3, 2, 4])/s[5, 6] + (
 Int5[{1}, {5, 6}, {3}, {4}, {2}] nPent[1, {5, 6}, 3, 4, 2] nPentBar[
   1, {5, 6}, 3, 4, 2])/s[5, 6] + (
 Int5[{1}, {5, 6}, {4}, {2}, {3}] nPent[1, {5, 6}, 4, 2, 3] nPentBar[
   1, {5, 6}, 4, 2, 3])/s[5, 6] + (
 Int5[{1}, {5, 6}, {4}, {3}, {2}] nPent[1, {5, 6}, 4, 3, 2] nPentBar[
   1, {5, 6}, 4, 3, 2])/s[5, 6] + (
 Int4[{1}, {4}, {2, 3}, {5, 6}] nBox[1, {2, 3}, {5, 6}, 4] nBoxBar[
   1, {2, 3}, {5, 6}, 4])/(s[2, 3] s[5, 6]) + (
 Int4[{1}, {4}, {5, 6}, {2, 3}] nBox[1, {2, 3}, {5, 6}, 4] nBoxBar[
   1, {2, 3}, {5, 6}, 4])/(s[2, 3] s[5, 6]) + (
 Int4[{1}, {2, 3}, {4}, {5, 6}] nBox[1, {2, 3}, {5, 6}, 4] nBoxBar[
   1, {2, 3}, {5, 6}, 4])/(s[2, 3] s[5, 6]) + (
 Int4[{1}, {2, 3}, {5, 6}, {4}] nBox[1, {2, 3}, {5, 6}, 4] nBoxBar[
   1, {2, 3}, {5, 6}, 4])/(s[2, 3] s[5, 6]) + (
 Int4[{1}, {5, 6}, {4}, {2, 3}] nBox[1, {2, 3}, {5, 6}, 4] nBoxBar[
   1, {2, 3}, {5, 6}, 4])/(s[2, 3] s[5, 6]) + (
 Int4[{1}, {5, 6}, {2, 3}, {4}] nBox[1, {2, 3}, {5, 6}, 4] nBoxBar[
   1, {2, 3}, {5, 6}, 4])/(s[2, 3] s[5, 6]) + (
 Int4[{1}, {3}, {2, 4}, {5, 6}] nBox[1, {2, 4}, {5, 6}, 3] nBoxBar[
   1, {2, 4}, {5, 6}, 3])/(s[2, 4] s[5, 6]) + (
 Int4[{1}, {3}, {5, 6}, {2, 4}] nBox[1, {2, 4}, {5, 6}, 3] nBoxBar[
   1, {2, 4}, {5, 6}, 3])/(s[2, 4] s[5, 6]) + (
 Int4[{1}, {2, 4}, {3}, {5, 6}] nBox[1, {2, 4}, {5, 6}, 3] nBoxBar[
   1, {2, 4}, {5, 6}, 3])/(s[2, 4] s[5, 6]) + (
 Int4[{1}, {2, 4}, {5, 6}, {3}] nBox[1, {2, 4}, {5, 6}, 3] nBoxBar[
   1, {2, 4}, {5, 6}, 3])/(s[2, 4] s[5, 6]) + (
 Int4[{1}, {5, 6}, {3}, {2, 4}] nBox[1, {2, 4}, {5, 6}, 3] nBoxBar[
   1, {2, 4}, {5, 6}, 3])/(s[2, 4] s[5, 6]) + (
 Int4[{1}, {5, 6}, {2, 4}, {3}] nBox[1, {2, 4}, {5, 6}, 3] nBoxBar[
   1, {2, 4}, {5, 6}, 3])/(s[2, 4] s[5, 6]) + (
 Int4[{1}, {2}, {3, 4}, {5, 6}] nBox[1, {3, 4}, {5, 6}, 2] nBoxBar[
   1, {3, 4}, {5, 6}, 2])/(s[3, 4] s[5, 6]) + (
 Int4[{1}, {2}, {5, 6}, {3, 4}] nBox[1, {3, 4}, {5, 6}, 2] nBoxBar[
   1, {3, 4}, {5, 6}, 2])/(s[3, 4] s[5, 6]) + (
 Int4[{1}, {3, 4}, {2}, {5, 6}] nBox[1, {3, 4}, {5, 6}, 2] nBoxBar[
   1, {3, 4}, {5, 6}, 2])/(s[3, 4] s[5, 6]) + (
 Int4[{1}, {3, 4}, {5, 6}, {2}] nBox[1, {3, 4}, {5, 6}, 2] nBoxBar[
   1, {3, 4}, {5, 6}, 2])/(s[3, 4] s[5, 6]) + (
 Int4[{1}, {5, 6}, {2}, {3, 4}] nBox[1, {3, 4}, {5, 6}, 2] nBoxBar[
   1, {3, 4}, {5, 6}, 2])/(s[3, 4] s[5, 6]) + (
 Int4[{1}, {5, 6}, {3, 4}, {2}] nBox[1, {3, 4}, {5, 6}, 2] nBoxBar[
   1, {3, 4}, {5, 6}, 2])/(s[3, 4] s[5, 6]) + 
 Int4[{1}, {5}, {6}, {2, 3, 4}] ((
    nBox[1, {2, 3, 4}, 5, 6] nBoxBar[1, {2, 3, 4}, 5, 6])/(
    s[2, 3] s[2, 3, 4]) + (
    nBox[1, {4, 2, 3}, 5, 6] nBoxBar[1, {4, 2, 3}, 5, 6])/(
    s[2, 4] s[2, 3, 4]) + (
    nBox[1, {3, 4, 2}, 5, 6] nBoxBar[1, {3, 4, 2}, 5, 6])/(
    s[3, 4] s[2, 3, 4])) + 
 Int4[{1}, {5}, {2, 3, 4}, {6}] ((
    nBox[1, {2, 3, 4}, 5, 6] nBoxBar[1, {2, 3, 4}, 5, 6])/(
    s[2, 3] s[2, 3, 4]) + (
    nBox[1, {4, 2, 3}, 5, 6] nBoxBar[1, {4, 2, 3}, 5, 6])/(
    s[2, 4] s[2, 3, 4]) + (
    nBox[1, {3, 4, 2}, 5, 6] nBoxBar[1, {3, 4, 2}, 5, 6])/(
    s[3, 4] s[2, 3, 4])) + 
 Int4[{1}, {6}, {5}, {2, 3, 4}] ((
    nBox[1, {2, 3, 4}, 5, 6] nBoxBar[1, {2, 3, 4}, 5, 6])/(
    s[2, 3] s[2, 3, 4]) + (
    nBox[1, {4, 2, 3}, 5, 6] nBoxBar[1, {4, 2, 3}, 5, 6])/(
    s[2, 4] s[2, 3, 4]) + (
    nBox[1, {3, 4, 2}, 5, 6] nBoxBar[1, {3, 4, 2}, 5, 6])/(
    s[3, 4] s[2, 3, 4])) + 
 Int4[{1}, {6}, {2, 3, 4}, {5}] ((
    nBox[1, {2, 3, 4}, 5, 6] nBoxBar[1, {2, 3, 4}, 5, 6])/(
    s[2, 3] s[2, 3, 4]) + (
    nBox[1, {4, 2, 3}, 5, 6] nBoxBar[1, {4, 2, 3}, 5, 6])/(
    s[2, 4] s[2, 3, 4]) + (
    nBox[1, {3, 4, 2}, 5, 6] nBoxBar[1, {3, 4, 2}, 5, 6])/(
    s[3, 4] s[2, 3, 4])) + 
 Int4[{1}, {2, 3, 4}, {5}, {6}] ((
    nBox[1, {2, 3, 4}, 5, 6] nBoxBar[1, {2, 3, 4}, 5, 6])/(
    s[2, 3] s[2, 3, 4]) + (
    nBox[1, {4, 2, 3}, 5, 6] nBoxBar[1, {4, 2, 3}, 5, 6])/(
    s[2, 4] s[2, 3, 4]) + (
    nBox[1, {3, 4, 2}, 5, 6] nBoxBar[1, {3, 4, 2}, 5, 6])/(
    s[3, 4] s[2, 3, 4])) + 
 Int4[{1}, {2, 3, 4}, {6}, {5}] ((
    nBox[1, {2, 3, 4}, 5, 6] nBoxBar[1, {2, 3, 4}, 5, 6])/(
    s[2, 3] s[2, 3, 4]) + (
    nBox[1, {4, 2, 3}, 5, 6] nBoxBar[1, {4, 2, 3}, 5, 6])/(
    s[2, 4] s[2, 3, 4]) + (
    nBox[1, {3, 4, 2}, 5, 6] nBoxBar[1, {3, 4, 2}, 5, 6])/(
    s[3, 4] s[2, 3, 4])) + 
 Int4[{1}, {4}, {6}, {2, 3, 5}] ((
    nBox[1, {2, 3, 5}, 4, 6] nBoxBar[1, {2, 3, 5}, 4, 6])/(
    s[2, 3] s[2, 3, 5]) + (
    nBox[1, {5, 2, 3}, 4, 6] nBoxBar[1, {5, 2, 3}, 4, 6])/(
    s[2, 5] s[2, 3, 5]) + (
    nBox[1, {3, 5, 2}, 4, 6] nBoxBar[1, {3, 5, 2}, 4, 6])/(
    s[3, 5] s[2, 3, 5])) + 
 Int4[{1}, {4}, {2, 3, 5}, {6}] ((
    nBox[1, {2, 3, 5}, 4, 6] nBoxBar[1, {2, 3, 5}, 4, 6])/(
    s[2, 3] s[2, 3, 5]) + (
    nBox[1, {5, 2, 3}, 4, 6] nBoxBar[1, {5, 2, 3}, 4, 6])/(
    s[2, 5] s[2, 3, 5]) + (
    nBox[1, {3, 5, 2}, 4, 6] nBoxBar[1, {3, 5, 2}, 4, 6])/(
    s[3, 5] s[2, 3, 5])) + 
 Int4[{1}, {6}, {4}, {2, 3, 5}] ((
    nBox[1, {2, 3, 5}, 4, 6] nBoxBar[1, {2, 3, 5}, 4, 6])/(
    s[2, 3] s[2, 3, 5]) + (
    nBox[1, {5, 2, 3}, 4, 6] nBoxBar[1, {5, 2, 3}, 4, 6])/(
    s[2, 5] s[2, 3, 5]) + (
    nBox[1, {3, 5, 2}, 4, 6] nBoxBar[1, {3, 5, 2}, 4, 6])/(
    s[3, 5] s[2, 3, 5])) + 
 Int4[{1}, {6}, {2, 3, 5}, {4}] ((
    nBox[1, {2, 3, 5}, 4, 6] nBoxBar[1, {2, 3, 5}, 4, 6])/(
    s[2, 3] s[2, 3, 5]) + (
    nBox[1, {5, 2, 3}, 4, 6] nBoxBar[1, {5, 2, 3}, 4, 6])/(
    s[2, 5] s[2, 3, 5]) + (
    nBox[1, {3, 5, 2}, 4, 6] nBoxBar[1, {3, 5, 2}, 4, 6])/(
    s[3, 5] s[2, 3, 5])) + 
 Int4[{1}, {2, 3, 5}, {4}, {6}] ((
    nBox[1, {2, 3, 5}, 4, 6] nBoxBar[1, {2, 3, 5}, 4, 6])/(
    s[2, 3] s[2, 3, 5]) + (
    nBox[1, {5, 2, 3}, 4, 6] nBoxBar[1, {5, 2, 3}, 4, 6])/(
    s[2, 5] s[2, 3, 5]) + (
    nBox[1, {3, 5, 2}, 4, 6] nBoxBar[1, {3, 5, 2}, 4, 6])/(
    s[3, 5] s[2, 3, 5])) + 
 Int4[{1}, {2, 3, 5}, {6}, {4}] ((
    nBox[1, {2, 3, 5}, 4, 6] nBoxBar[1, {2, 3, 5}, 4, 6])/(
    s[2, 3] s[2, 3, 5]) + (
    nBox[1, {5, 2, 3}, 4, 6] nBoxBar[1, {5, 2, 3}, 4, 6])/(
    s[2, 5] s[2, 3, 5]) + (
    nBox[1, {3, 5, 2}, 4, 6] nBoxBar[1, {3, 5, 2}, 4, 6])/(
    s[3, 5] s[2, 3, 5])) + 
 Int4[{1}, {4}, {5}, {2, 3, 6}] ((
    nBox[1, {2, 3, 6}, 4, 5] nBoxBar[1, {2, 3, 6}, 4, 5])/(
    s[2, 3] s[2, 3, 6]) + (
    nBox[1, {6, 2, 3}, 4, 5] nBoxBar[1, {6, 2, 3}, 4, 5])/(
    s[2, 6] s[2, 3, 6]) + (
    nBox[1, {3, 6, 2}, 4, 5] nBoxBar[1, {3, 6, 2}, 4, 5])/(
    s[3, 6] s[2, 3, 6])) + 
 Int4[{1}, {4}, {2, 3, 6}, {5}] ((
    nBox[1, {2, 3, 6}, 4, 5] nBoxBar[1, {2, 3, 6}, 4, 5])/(
    s[2, 3] s[2, 3, 6]) + (
    nBox[1, {6, 2, 3}, 4, 5] nBoxBar[1, {6, 2, 3}, 4, 5])/(
    s[2, 6] s[2, 3, 6]) + (
    nBox[1, {3, 6, 2}, 4, 5] nBoxBar[1, {3, 6, 2}, 4, 5])/(
    s[3, 6] s[2, 3, 6])) + 
 Int4[{1}, {5}, {4}, {2, 3, 6}] ((
    nBox[1, {2, 3, 6}, 4, 5] nBoxBar[1, {2, 3, 6}, 4, 5])/(
    s[2, 3] s[2, 3, 6]) + (
    nBox[1, {6, 2, 3}, 4, 5] nBoxBar[1, {6, 2, 3}, 4, 5])/(
    s[2, 6] s[2, 3, 6]) + (
    nBox[1, {3, 6, 2}, 4, 5] nBoxBar[1, {3, 6, 2}, 4, 5])/(
    s[3, 6] s[2, 3, 6])) + 
 Int4[{1}, {5}, {2, 3, 6}, {4}] ((
    nBox[1, {2, 3, 6}, 4, 5] nBoxBar[1, {2, 3, 6}, 4, 5])/(
    s[2, 3] s[2, 3, 6]) + (
    nBox[1, {6, 2, 3}, 4, 5] nBoxBar[1, {6, 2, 3}, 4, 5])/(
    s[2, 6] s[2, 3, 6]) + (
    nBox[1, {3, 6, 2}, 4, 5] nBoxBar[1, {3, 6, 2}, 4, 5])/(
    s[3, 6] s[2, 3, 6])) + 
 Int4[{1}, {2, 3, 6}, {4}, {5}] ((
    nBox[1, {2, 3, 6}, 4, 5] nBoxBar[1, {2, 3, 6}, 4, 5])/(
    s[2, 3] s[2, 3, 6]) + (
    nBox[1, {6, 2, 3}, 4, 5] nBoxBar[1, {6, 2, 3}, 4, 5])/(
    s[2, 6] s[2, 3, 6]) + (
    nBox[1, {3, 6, 2}, 4, 5] nBoxBar[1, {3, 6, 2}, 4, 5])/(
    s[3, 6] s[2, 3, 6])) + 
 Int4[{1}, {2, 3, 6}, {5}, {4}] ((
    nBox[1, {2, 3, 6}, 4, 5] nBoxBar[1, {2, 3, 6}, 4, 5])/(
    s[2, 3] s[2, 3, 6]) + (
    nBox[1, {6, 2, 3}, 4, 5] nBoxBar[1, {6, 2, 3}, 4, 5])/(
    s[2, 6] s[2, 3, 6]) + (
    nBox[1, {3, 6, 2}, 4, 5] nBoxBar[1, {3, 6, 2}, 4, 5])/(
    s[3, 6] s[2, 3, 6])) + 
 Int4[{1}, {3}, {6}, {2, 4, 5}] ((
    nBox[1, {2, 4, 5}, 3, 6] nBoxBar[1, {2, 4, 5}, 3, 6])/(
    s[2, 4] s[2, 4, 5]) + (
    nBox[1, {5, 2, 4}, 3, 6] nBoxBar[1, {5, 2, 4}, 3, 6])/(
    s[2, 5] s[2, 4, 5]) + (
    nBox[1, {4, 5, 2}, 3, 6] nBoxBar[1, {4, 5, 2}, 3, 6])/(
    s[4, 5] s[2, 4, 5])) + 
 Int4[{1}, {3}, {2, 4, 5}, {6}] ((
    nBox[1, {2, 4, 5}, 3, 6] nBoxBar[1, {2, 4, 5}, 3, 6])/(
    s[2, 4] s[2, 4, 5]) + (
    nBox[1, {5, 2, 4}, 3, 6] nBoxBar[1, {5, 2, 4}, 3, 6])/(
    s[2, 5] s[2, 4, 5]) + (
    nBox[1, {4, 5, 2}, 3, 6] nBoxBar[1, {4, 5, 2}, 3, 6])/(
    s[4, 5] s[2, 4, 5])) + 
 Int4[{1}, {6}, {3}, {2, 4, 5}] ((
    nBox[1, {2, 4, 5}, 3, 6] nBoxBar[1, {2, 4, 5}, 3, 6])/(
    s[2, 4] s[2, 4, 5]) + (
    nBox[1, {5, 2, 4}, 3, 6] nBoxBar[1, {5, 2, 4}, 3, 6])/(
    s[2, 5] s[2, 4, 5]) + (
    nBox[1, {4, 5, 2}, 3, 6] nBoxBar[1, {4, 5, 2}, 3, 6])/(
    s[4, 5] s[2, 4, 5])) + 
 Int4[{1}, {6}, {2, 4, 5}, {3}] ((
    nBox[1, {2, 4, 5}, 3, 6] nBoxBar[1, {2, 4, 5}, 3, 6])/(
    s[2, 4] s[2, 4, 5]) + (
    nBox[1, {5, 2, 4}, 3, 6] nBoxBar[1, {5, 2, 4}, 3, 6])/(
    s[2, 5] s[2, 4, 5]) + (
    nBox[1, {4, 5, 2}, 3, 6] nBoxBar[1, {4, 5, 2}, 3, 6])/(
    s[4, 5] s[2, 4, 5])) + 
 Int4[{1}, {2, 4, 5}, {3}, {6}] ((
    nBox[1, {2, 4, 5}, 3, 6] nBoxBar[1, {2, 4, 5}, 3, 6])/(
    s[2, 4] s[2, 4, 5]) + (
    nBox[1, {5, 2, 4}, 3, 6] nBoxBar[1, {5, 2, 4}, 3, 6])/(
    s[2, 5] s[2, 4, 5]) + (
    nBox[1, {4, 5, 2}, 3, 6] nBoxBar[1, {4, 5, 2}, 3, 6])/(
    s[4, 5] s[2, 4, 5])) + 
 Int4[{1}, {2, 4, 5}, {6}, {3}] ((
    nBox[1, {2, 4, 5}, 3, 6] nBoxBar[1, {2, 4, 5}, 3, 6])/(
    s[2, 4] s[2, 4, 5]) + (
    nBox[1, {5, 2, 4}, 3, 6] nBoxBar[1, {5, 2, 4}, 3, 6])/(
    s[2, 5] s[2, 4, 5]) + (
    nBox[1, {4, 5, 2}, 3, 6] nBoxBar[1, {4, 5, 2}, 3, 6])/(
    s[4, 5] s[2, 4, 5])) + 
 Int4[{1}, {3}, {5}, {2, 4, 6}] ((
    nBox[1, {2, 4, 6}, 3, 5] nBoxBar[1, {2, 4, 6}, 3, 5])/(
    s[2, 4] s[2, 4, 6]) + (
    nBox[1, {6, 2, 4}, 3, 5] nBoxBar[1, {6, 2, 4}, 3, 5])/(
    s[2, 6] s[2, 4, 6]) + (
    nBox[1, {4, 6, 2}, 3, 5] nBoxBar[1, {4, 6, 2}, 3, 5])/(
    s[4, 6] s[2, 4, 6])) + 
 Int4[{1}, {3}, {2, 4, 6}, {5}] ((
    nBox[1, {2, 4, 6}, 3, 5] nBoxBar[1, {2, 4, 6}, 3, 5])/(
    s[2, 4] s[2, 4, 6]) + (
    nBox[1, {6, 2, 4}, 3, 5] nBoxBar[1, {6, 2, 4}, 3, 5])/(
    s[2, 6] s[2, 4, 6]) + (
    nBox[1, {4, 6, 2}, 3, 5] nBoxBar[1, {4, 6, 2}, 3, 5])/(
    s[4, 6] s[2, 4, 6])) + 
 Int4[{1}, {5}, {3}, {2, 4, 6}] ((
    nBox[1, {2, 4, 6}, 3, 5] nBoxBar[1, {2, 4, 6}, 3, 5])/(
    s[2, 4] s[2, 4, 6]) + (
    nBox[1, {6, 2, 4}, 3, 5] nBoxBar[1, {6, 2, 4}, 3, 5])/(
    s[2, 6] s[2, 4, 6]) + (
    nBox[1, {4, 6, 2}, 3, 5] nBoxBar[1, {4, 6, 2}, 3, 5])/(
    s[4, 6] s[2, 4, 6])) + 
 Int4[{1}, {5}, {2, 4, 6}, {3}] ((
    nBox[1, {2, 4, 6}, 3, 5] nBoxBar[1, {2, 4, 6}, 3, 5])/(
    s[2, 4] s[2, 4, 6]) + (
    nBox[1, {6, 2, 4}, 3, 5] nBoxBar[1, {6, 2, 4}, 3, 5])/(
    s[2, 6] s[2, 4, 6]) + (
    nBox[1, {4, 6, 2}, 3, 5] nBoxBar[1, {4, 6, 2}, 3, 5])/(
    s[4, 6] s[2, 4, 6])) + 
 Int4[{1}, {2, 4, 6}, {3}, {5}] ((
    nBox[1, {2, 4, 6}, 3, 5] nBoxBar[1, {2, 4, 6}, 3, 5])/(
    s[2, 4] s[2, 4, 6]) + (
    nBox[1, {6, 2, 4}, 3, 5] nBoxBar[1, {6, 2, 4}, 3, 5])/(
    s[2, 6] s[2, 4, 6]) + (
    nBox[1, {4, 6, 2}, 3, 5] nBoxBar[1, {4, 6, 2}, 3, 5])/(
    s[4, 6] s[2, 4, 6])) + 
 Int4[{1}, {2, 4, 6}, {5}, {3}] ((
    nBox[1, {2, 4, 6}, 3, 5] nBoxBar[1, {2, 4, 6}, 3, 5])/(
    s[2, 4] s[2, 4, 6]) + (
    nBox[1, {6, 2, 4}, 3, 5] nBoxBar[1, {6, 2, 4}, 3, 5])/(
    s[2, 6] s[2, 4, 6]) + (
    nBox[1, {4, 6, 2}, 3, 5] nBoxBar[1, {4, 6, 2}, 3, 5])/(
    s[4, 6] s[2, 4, 6])) + 
 Int4[{1}, {3}, {4}, {2, 5, 6}] ((
    nBox[1, {2, 5, 6}, 3, 4] nBoxBar[1, {2, 5, 6}, 3, 4])/(
    s[2, 5] s[2, 5, 6]) + (
    nBox[1, {6, 2, 5}, 3, 4] nBoxBar[1, {6, 2, 5}, 3, 4])/(
    s[2, 6] s[2, 5, 6]) + (
    nBox[1, {5, 6, 2}, 3, 4] nBoxBar[1, {5, 6, 2}, 3, 4])/(
    s[5, 6] s[2, 5, 6])) + 
 Int4[{1}, {3}, {2, 5, 6}, {4}] ((
    nBox[1, {2, 5, 6}, 3, 4] nBoxBar[1, {2, 5, 6}, 3, 4])/(
    s[2, 5] s[2, 5, 6]) + (
    nBox[1, {6, 2, 5}, 3, 4] nBoxBar[1, {6, 2, 5}, 3, 4])/(
    s[2, 6] s[2, 5, 6]) + (
    nBox[1, {5, 6, 2}, 3, 4] nBoxBar[1, {5, 6, 2}, 3, 4])/(
    s[5, 6] s[2, 5, 6])) + 
 Int4[{1}, {4}, {3}, {2, 5, 6}] ((
    nBox[1, {2, 5, 6}, 3, 4] nBoxBar[1, {2, 5, 6}, 3, 4])/(
    s[2, 5] s[2, 5, 6]) + (
    nBox[1, {6, 2, 5}, 3, 4] nBoxBar[1, {6, 2, 5}, 3, 4])/(
    s[2, 6] s[2, 5, 6]) + (
    nBox[1, {5, 6, 2}, 3, 4] nBoxBar[1, {5, 6, 2}, 3, 4])/(
    s[5, 6] s[2, 5, 6])) + 
 Int4[{1}, {4}, {2, 5, 6}, {3}] ((
    nBox[1, {2, 5, 6}, 3, 4] nBoxBar[1, {2, 5, 6}, 3, 4])/(
    s[2, 5] s[2, 5, 6]) + (
    nBox[1, {6, 2, 5}, 3, 4] nBoxBar[1, {6, 2, 5}, 3, 4])/(
    s[2, 6] s[2, 5, 6]) + (
    nBox[1, {5, 6, 2}, 3, 4] nBoxBar[1, {5, 6, 2}, 3, 4])/(
    s[5, 6] s[2, 5, 6])) + 
 Int4[{1}, {2, 5, 6}, {3}, {4}] ((
    nBox[1, {2, 5, 6}, 3, 4] nBoxBar[1, {2, 5, 6}, 3, 4])/(
    s[2, 5] s[2, 5, 6]) + (
    nBox[1, {6, 2, 5}, 3, 4] nBoxBar[1, {6, 2, 5}, 3, 4])/(
    s[2, 6] s[2, 5, 6]) + (
    nBox[1, {5, 6, 2}, 3, 4] nBoxBar[1, {5, 6, 2}, 3, 4])/(
    s[5, 6] s[2, 5, 6])) + 
 Int4[{1}, {2, 5, 6}, {4}, {3}] ((
    nBox[1, {2, 5, 6}, 3, 4] nBoxBar[1, {2, 5, 6}, 3, 4])/(
    s[2, 5] s[2, 5, 6]) + (
    nBox[1, {6, 2, 5}, 3, 4] nBoxBar[1, {6, 2, 5}, 3, 4])/(
    s[2, 6] s[2, 5, 6]) + (
    nBox[1, {5, 6, 2}, 3, 4] nBoxBar[1, {5, 6, 2}, 3, 4])/(
    s[5, 6] s[2, 5, 6])) + 
 Int4[{1}, {2}, {6}, {3, 4, 5}] ((
    nBox[1, {3, 4, 5}, 2, 6] nBoxBar[1, {3, 4, 5}, 2, 6])/(
    s[3, 4] s[3, 4, 5]) + (
    nBox[1, {5, 3, 4}, 2, 6] nBoxBar[1, {5, 3, 4}, 2, 6])/(
    s[3, 5] s[3, 4, 5]) + (
    nBox[1, {4, 5, 3}, 2, 6] nBoxBar[1, {4, 5, 3}, 2, 6])/(
    s[4, 5] s[3, 4, 5])) + 
 Int4[{1}, {2}, {3, 4, 5}, {6}] ((
    nBox[1, {3, 4, 5}, 2, 6] nBoxBar[1, {3, 4, 5}, 2, 6])/(
    s[3, 4] s[3, 4, 5]) + (
    nBox[1, {5, 3, 4}, 2, 6] nBoxBar[1, {5, 3, 4}, 2, 6])/(
    s[3, 5] s[3, 4, 5]) + (
    nBox[1, {4, 5, 3}, 2, 6] nBoxBar[1, {4, 5, 3}, 2, 6])/(
    s[4, 5] s[3, 4, 5])) + 
 Int4[{1}, {6}, {2}, {3, 4, 5}] ((
    nBox[1, {3, 4, 5}, 2, 6] nBoxBar[1, {3, 4, 5}, 2, 6])/(
    s[3, 4] s[3, 4, 5]) + (
    nBox[1, {5, 3, 4}, 2, 6] nBoxBar[1, {5, 3, 4}, 2, 6])/(
    s[3, 5] s[3, 4, 5]) + (
    nBox[1, {4, 5, 3}, 2, 6] nBoxBar[1, {4, 5, 3}, 2, 6])/(
    s[4, 5] s[3, 4, 5])) + 
 Int4[{1}, {6}, {3, 4, 5}, {2}] ((
    nBox[1, {3, 4, 5}, 2, 6] nBoxBar[1, {3, 4, 5}, 2, 6])/(
    s[3, 4] s[3, 4, 5]) + (
    nBox[1, {5, 3, 4}, 2, 6] nBoxBar[1, {5, 3, 4}, 2, 6])/(
    s[3, 5] s[3, 4, 5]) + (
    nBox[1, {4, 5, 3}, 2, 6] nBoxBar[1, {4, 5, 3}, 2, 6])/(
    s[4, 5] s[3, 4, 5])) + 
 Int4[{1}, {3, 4, 5}, {2}, {6}] ((
    nBox[1, {3, 4, 5}, 2, 6] nBoxBar[1, {3, 4, 5}, 2, 6])/(
    s[3, 4] s[3, 4, 5]) + (
    nBox[1, {5, 3, 4}, 2, 6] nBoxBar[1, {5, 3, 4}, 2, 6])/(
    s[3, 5] s[3, 4, 5]) + (
    nBox[1, {4, 5, 3}, 2, 6] nBoxBar[1, {4, 5, 3}, 2, 6])/(
    s[4, 5] s[3, 4, 5])) + 
 Int4[{1}, {3, 4, 5}, {6}, {2}] ((
    nBox[1, {3, 4, 5}, 2, 6] nBoxBar[1, {3, 4, 5}, 2, 6])/(
    s[3, 4] s[3, 4, 5]) + (
    nBox[1, {5, 3, 4}, 2, 6] nBoxBar[1, {5, 3, 4}, 2, 6])/(
    s[3, 5] s[3, 4, 5]) + (
    nBox[1, {4, 5, 3}, 2, 6] nBoxBar[1, {4, 5, 3}, 2, 6])/(
    s[4, 5] s[3, 4, 5])) + 
 Int4[{1}, {2}, {5}, {3, 4, 6}] ((
    nBox[1, {3, 4, 6}, 2, 5] nBoxBar[1, {3, 4, 6}, 2, 5])/(
    s[3, 4] s[3, 4, 6]) + (
    nBox[1, {6, 3, 4}, 2, 5] nBoxBar[1, {6, 3, 4}, 2, 5])/(
    s[3, 6] s[3, 4, 6]) + (
    nBox[1, {4, 6, 3}, 2, 5] nBoxBar[1, {4, 6, 3}, 2, 5])/(
    s[4, 6] s[3, 4, 6])) + 
 Int4[{1}, {2}, {3, 4, 6}, {5}] ((
    nBox[1, {3, 4, 6}, 2, 5] nBoxBar[1, {3, 4, 6}, 2, 5])/(
    s[3, 4] s[3, 4, 6]) + (
    nBox[1, {6, 3, 4}, 2, 5] nBoxBar[1, {6, 3, 4}, 2, 5])/(
    s[3, 6] s[3, 4, 6]) + (
    nBox[1, {4, 6, 3}, 2, 5] nBoxBar[1, {4, 6, 3}, 2, 5])/(
    s[4, 6] s[3, 4, 6])) + 
 Int4[{1}, {5}, {2}, {3, 4, 6}] ((
    nBox[1, {3, 4, 6}, 2, 5] nBoxBar[1, {3, 4, 6}, 2, 5])/(
    s[3, 4] s[3, 4, 6]) + (
    nBox[1, {6, 3, 4}, 2, 5] nBoxBar[1, {6, 3, 4}, 2, 5])/(
    s[3, 6] s[3, 4, 6]) + (
    nBox[1, {4, 6, 3}, 2, 5] nBoxBar[1, {4, 6, 3}, 2, 5])/(
    s[4, 6] s[3, 4, 6])) + 
 Int4[{1}, {5}, {3, 4, 6}, {2}] ((
    nBox[1, {3, 4, 6}, 2, 5] nBoxBar[1, {3, 4, 6}, 2, 5])/(
    s[3, 4] s[3, 4, 6]) + (
    nBox[1, {6, 3, 4}, 2, 5] nBoxBar[1, {6, 3, 4}, 2, 5])/(
    s[3, 6] s[3, 4, 6]) + (
    nBox[1, {4, 6, 3}, 2, 5] nBoxBar[1, {4, 6, 3}, 2, 5])/(
    s[4, 6] s[3, 4, 6])) + 
 Int4[{1}, {3, 4, 6}, {2}, {5}] ((
    nBox[1, {3, 4, 6}, 2, 5] nBoxBar[1, {3, 4, 6}, 2, 5])/(
    s[3, 4] s[3, 4, 6]) + (
    nBox[1, {6, 3, 4}, 2, 5] nBoxBar[1, {6, 3, 4}, 2, 5])/(
    s[3, 6] s[3, 4, 6]) + (
    nBox[1, {4, 6, 3}, 2, 5] nBoxBar[1, {4, 6, 3}, 2, 5])/(
    s[4, 6] s[3, 4, 6])) + 
 Int4[{1}, {3, 4, 6}, {5}, {2}] ((
    nBox[1, {3, 4, 6}, 2, 5] nBoxBar[1, {3, 4, 6}, 2, 5])/(
    s[3, 4] s[3, 4, 6]) + (
    nBox[1, {6, 3, 4}, 2, 5] nBoxBar[1, {6, 3, 4}, 2, 5])/(
    s[3, 6] s[3, 4, 6]) + (
    nBox[1, {4, 6, 3}, 2, 5] nBoxBar[1, {4, 6, 3}, 2, 5])/(
    s[4, 6] s[3, 4, 6])) + 
 Int4[{1}, {2}, {4}, {3, 5, 6}] ((
    nBox[1, {3, 5, 6}, 2, 4] nBoxBar[1, {3, 5, 6}, 2, 4])/(
    s[3, 5] s[3, 5, 6]) + (
    nBox[1, {6, 3, 5}, 2, 4] nBoxBar[1, {6, 3, 5}, 2, 4])/(
    s[3, 6] s[3, 5, 6]) + (
    nBox[1, {5, 6, 3}, 2, 4] nBoxBar[1, {5, 6, 3}, 2, 4])/(
    s[5, 6] s[3, 5, 6])) + 
 Int4[{1}, {2}, {3, 5, 6}, {4}] ((
    nBox[1, {3, 5, 6}, 2, 4] nBoxBar[1, {3, 5, 6}, 2, 4])/(
    s[3, 5] s[3, 5, 6]) + (
    nBox[1, {6, 3, 5}, 2, 4] nBoxBar[1, {6, 3, 5}, 2, 4])/(
    s[3, 6] s[3, 5, 6]) + (
    nBox[1, {5, 6, 3}, 2, 4] nBoxBar[1, {5, 6, 3}, 2, 4])/(
    s[5, 6] s[3, 5, 6])) + 
 Int4[{1}, {4}, {2}, {3, 5, 6}] ((
    nBox[1, {3, 5, 6}, 2, 4] nBoxBar[1, {3, 5, 6}, 2, 4])/(
    s[3, 5] s[3, 5, 6]) + (
    nBox[1, {6, 3, 5}, 2, 4] nBoxBar[1, {6, 3, 5}, 2, 4])/(
    s[3, 6] s[3, 5, 6]) + (
    nBox[1, {5, 6, 3}, 2, 4] nBoxBar[1, {5, 6, 3}, 2, 4])/(
    s[5, 6] s[3, 5, 6])) + 
 Int4[{1}, {4}, {3, 5, 6}, {2}] ((
    nBox[1, {3, 5, 6}, 2, 4] nBoxBar[1, {3, 5, 6}, 2, 4])/(
    s[3, 5] s[3, 5, 6]) + (
    nBox[1, {6, 3, 5}, 2, 4] nBoxBar[1, {6, 3, 5}, 2, 4])/(
    s[3, 6] s[3, 5, 6]) + (
    nBox[1, {5, 6, 3}, 2, 4] nBoxBar[1, {5, 6, 3}, 2, 4])/(
    s[5, 6] s[3, 5, 6])) + 
 Int4[{1}, {3, 5, 6}, {2}, {4}] ((
    nBox[1, {3, 5, 6}, 2, 4] nBoxBar[1, {3, 5, 6}, 2, 4])/(
    s[3, 5] s[3, 5, 6]) + (
    nBox[1, {6, 3, 5}, 2, 4] nBoxBar[1, {6, 3, 5}, 2, 4])/(
    s[3, 6] s[3, 5, 6]) + (
    nBox[1, {5, 6, 3}, 2, 4] nBoxBar[1, {5, 6, 3}, 2, 4])/(
    s[5, 6] s[3, 5, 6])) + 
 Int4[{1}, {3, 5, 6}, {4}, {2}] ((
    nBox[1, {3, 5, 6}, 2, 4] nBoxBar[1, {3, 5, 6}, 2, 4])/(
    s[3, 5] s[3, 5, 6]) + (
    nBox[1, {6, 3, 5}, 2, 4] nBoxBar[1, {6, 3, 5}, 2, 4])/(
    s[3, 6] s[3, 5, 6]) + (
    nBox[1, {5, 6, 3}, 2, 4] nBoxBar[1, {5, 6, 3}, 2, 4])/(
    s[5, 6] s[3, 5, 6])) + 
 Int4[{1}, {2}, {3}, {4, 5, 6}] ((
    nBox[1, {4, 5, 6}, 2, 3] nBoxBar[1, {4, 5, 6}, 2, 3])/(
    s[4, 5] s[4, 5, 6]) + (
    nBox[1, {6, 4, 5}, 2, 3] nBoxBar[1, {6, 4, 5}, 2, 3])/(
    s[4, 6] s[4, 5, 6]) + (
    nBox[1, {5, 6, 4}, 2, 3] nBoxBar[1, {5, 6, 4}, 2, 3])/(
    s[5, 6] s[4, 5, 6])) + 
 Int4[{1}, {2}, {4, 5, 6}, {3}] ((
    nBox[1, {4, 5, 6}, 2, 3] nBoxBar[1, {4, 5, 6}, 2, 3])/(
    s[4, 5] s[4, 5, 6]) + (
    nBox[1, {6, 4, 5}, 2, 3] nBoxBar[1, {6, 4, 5}, 2, 3])/(
    s[4, 6] s[4, 5, 6]) + (
    nBox[1, {5, 6, 4}, 2, 3] nBoxBar[1, {5, 6, 4}, 2, 3])/(
    s[5, 6] s[4, 5, 6])) + 
 Int4[{1}, {3}, {2}, {4, 5, 6}] ((
    nBox[1, {4, 5, 6}, 2, 3] nBoxBar[1, {4, 5, 6}, 2, 3])/(
    s[4, 5] s[4, 5, 6]) + (
    nBox[1, {6, 4, 5}, 2, 3] nBoxBar[1, {6, 4, 5}, 2, 3])/(
    s[4, 6] s[4, 5, 6]) + (
    nBox[1, {5, 6, 4}, 2, 3] nBoxBar[1, {5, 6, 4}, 2, 3])/(
    s[5, 6] s[4, 5, 6])) + 
 Int4[{1}, {3}, {4, 5, 6}, {2}] ((
    nBox[1, {4, 5, 6}, 2, 3] nBoxBar[1, {4, 5, 6}, 2, 3])/(
    s[4, 5] s[4, 5, 6]) + (
    nBox[1, {6, 4, 5}, 2, 3] nBoxBar[1, {6, 4, 5}, 2, 3])/(
    s[4, 6] s[4, 5, 6]) + (
    nBox[1, {5, 6, 4}, 2, 3] nBoxBar[1, {5, 6, 4}, 2, 3])/(
    s[5, 6] s[4, 5, 6])) + 
 Int4[{1}, {4, 5, 6}, {2}, {3}] ((
    nBox[1, {4, 5, 6}, 2, 3] nBoxBar[1, {4, 5, 6}, 2, 3])/(
    s[4, 5] s[4, 5, 6]) + (
    nBox[1, {6, 4, 5}, 2, 3] nBoxBar[1, {6, 4, 5}, 2, 3])/(
    s[4, 6] s[4, 5, 6]) + (
    nBox[1, {5, 6, 4}, 2, 3] nBoxBar[1, {5, 6, 4}, 2, 3])/(
    s[5, 6] s[4, 5, 6])) + 
 Int4[{1}, {4, 5, 6}, {3}, {2}] ((
    nBox[1, {4, 5, 6}, 2, 3] nBoxBar[1, {4, 5, 6}, 2, 3])/(
    s[4, 5] s[4, 5, 6]) + (
    nBox[1, {6, 4, 5}, 2, 3] nBoxBar[1, {6, 4, 5}, 2, 3])/(
    s[4, 6] s[4, 5, 6]) + (
    nBox[1, {5, 6, 4}, 2, 3] nBoxBar[1, {5, 6, 4}, 2, 3])/(
    s[5, 6] s[4, 5, 6]));


(*To unpack, uncomment below*)


(*unpacksugra6 = sugra6/.ruleNum6*)

